Light Sparticles from a Light Singlet in Gauge Mediation

We revisit a simple model that combines minimal gauge mediation and the next-to-minimal supersymmetric standard model. We show that one can obtain a 125 GeV Standard Model-like Higgs boson with stops as light as 1.1 TeV, thanks to the mixing of the Higgs with a singlet state at O(90-100) GeV. Sparticle searches at the LHC may come with additional b-jets or taus and may involve displaced vertices. The sparticle production cross-section at the 13 TeV LHC can be O(10-100) fb, leading to great prospects for discovery in the early phase of LHC Run II.

==> anc/P1.slha <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.6.0      # Version number
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     1.18227000E+05   # MSUSYEFF
     2     1.36378000E+06   # MMESS
     3     2.50997000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     1.02824000E-02   # LAMBDA AT THE SUSY SCALE
#   62     6.97715195E-04   # KAPPA AT THE SUSY SCALE
#   63    -1.50962877E+00   # ALAMBDA AT THE MES SCALE
#   65     7.39911833E+02   # MUEFF AT THE SUSY SCALE
#   70    -4.81383689E+03   # MS^2 AT THE MES SCALE
#   71    -4.72432756E+03   # MS^2_REF
#   72    -9.38335116E-03   # DELTA
    73     1.21038000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     9.24153087E+01   # lightest neutral scalar
        35     1.22107462E+02   # second neutral scalar
        45     7.82642272E+02   # third neutral scalar
        36     2.61147130E+01   # lightest pseudoscalar
        46     7.82610289E+02   # second pseudoscalar
        37     7.86444013E+02   # charged Higgs
   1000001     1.87495874E+03   #  ~d_L
   2000001     1.78566791E+03   #  ~d_R
   1000002     1.87337588E+03   #  ~u_L
   2000002     1.79346757E+03   #  ~u_R
   1000003     1.87495874E+03   #  ~s_L
   2000003     1.78566791E+03   #  ~s_R
   1000004     1.87337588E+03   #  ~c_L
   2000004     1.79346757E+03   #  ~c_R
   1000005     1.75604999E+03   #  ~b_1
   2000005     1.79532628E+03   #  ~b_2
   1000006     1.63716578E+03   #  ~t_1
   2000006     1.80107503E+03   #  ~t_2
   1000011     6.08915695E+02   #  ~e_L
   2000011     3.03067376E+02   #  ~e_R
   1000012     6.03977790E+02   #  ~nue_L
   1000013     6.08915695E+02   #  ~mu_L
   2000013     3.03067376E+02   #  ~mu_R
   1000014     6.03977790E+02   #  ~numu_L
   1000015     2.83955393E+02   #  ~tau_1
   2000015     6.09005840E+02   #  ~tau_2
   1000016     6.00931607E+02   #  ~nutau_L
   1000021     1.72735540E+03   #  ~g
   1000022     1.01153519E+02   # neutralino(1)
   1000023     3.22175872E+02   # neutralino(2)
   1000025     6.03057617E+02   # neutralino(3)
   1000035    -7.48334413E+02   # neutralino(4)
   1000045     7.71748295E+02   # neutralino(5)
   1000024     6.02912527E+02   # chargino(1)
   1000037     7.71672170E+02   # chargino(2)
   1000039     3.87872615E-08   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.39636590E-04   # BR(b -> s gamma)
    11     3.71906684E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.87496803E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.04E-1 < Delta M_d < 5.16E-1:
     2     5.27520446E-01   # Delta M_d in ps^-1
    21     9.01689328E-01   # Delta M_d +Theor.Err.
    22     1.53946893E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7717E+1 < Delta Ms < 1.7805E+1:
     3     1.87202219E+01   # Delta M_s in ps^-1
    31     2.39673435E+01   # Delta M_s +Theor.Err.
    32     1.34833394E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.2E-9 < BR(Bs->mu+mu-) < 5.2E-9:
     4     2.33765212E-09   # BR(Bs -> mu+mu-)
    41     3.42182734E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     1.43019055E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.01746969E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.73598762E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     5.27788328E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     7.92097676E-10   # Del_a_mu
    61     1.09057858E-09   # Del_a_mu + Theor.Err.
    62     4.93616777E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.65644891E+03 # (STOP/SBOTTOM MASSES)
     1     7.39509613E+02   # MUEFF
     2     2.49383207E+01   # TAN(BETA)
     3     2.41580061E+02   # V(Q)
     4     7.79446899E+05   # MA^2
     5     6.82030857E+02   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -1.87333762E-02   # S_(1,1)
  1  2    -4.60451155E-01   # S_(1,2)
  1  3     8.87487349E-01   # S_(1,3)
  2  1     3.66090952E-02   # S_(2,1)
  2  2     8.86731994E-01   # S_(2,2)
  2  3     4.60832015E-01   # S_(2,3)
  3  1     9.99154060E-01   # S_(3,1)
  3  2    -4.11230483E-02   # S_(3,2)
  3  3    -2.45216190E-04   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     2.85256510E-04   # P_(1,1)
  1  2     1.13649370E-05   # P_(1,2)
  1  3     9.99999959E-01   # P_(1,3)
  2  1     9.99207246E-01   # P_(2,1)
  2  2     3.98095294E-02   # P_(2,2)
  2  3    -2.85482816E-04   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     1.59753131E-01   # Rst_(1,1)
  1  2     9.87156997E-01   # Rst_(1,2)
  2  1    -9.87156997E-01   # Rst_(2,1)
  2  2     1.59753131E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     3.42734340E-01   # Rsb_(1,1)
  1  2     9.39432367E-01   # Rsb_(1,2)
  2  1    -9.39432367E-01   # Rsb_(2,1)
  2  2     3.42734340E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     1.14072829E-01   # Rsl_(1,1)
  1  2     9.93472390E-01   # Rsl_(1,2)
  2  1    -9.93472390E-01   # Rsl_(2,1)
  2  2     1.14072829E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     4.73847616E-04   # N_(1,1)
  1  2    -3.76815095E-04   # N_(1,2)
  1  3     3.03965845E-04   # N_(1,3)
  1  4    -2.44381477E-03   # N_(1,4)
  1  5     9.99996784E-01   # N_(1,5)
  2  1     9.96693544E-01   # N_(2,1)
  2  2    -9.78703260E-03   # N_(2,2)
  2  3     7.31643668E-02   # N_(2,3)
  2  4    -3.39533505E-02   # N_(2,4)
  2  5    -5.81185799E-04   # N_(2,5)
  3  1     3.86460244E-02   # N_(3,1)
  3  2     9.25262559E-01   # N_(3,2)
  3  3    -2.91450993E-01   # N_(3,3)
  3  4     2.39689363E-01   # N_(3,4)
  3  5     1.00469136E-03   # N_(3,5)
  4  1    -2.72312243E-02   # N_(4,1)
  4  2     3.97751839E-02   # N_(4,2)
  4  3     7.04763572E-01   # N_(4,3)
  4  4     7.07801046E-01   # N_(4,4)
  4  5     1.54340690E-03   # N_(4,5)
  5  1     6.60810037E-02   # N_(5,1)
  5  2    -3.77109007E-01   # N_(5,2)
  5  3    -6.42659715E-01   # N_(5,3)
  5  4     6.63632343E-01   # N_(5,4)
  5  5     1.64373372E-03   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.09970876E-01   # U_(1,1)
  1  2    -4.14672166E-01   # U_(1,2)
  2  1     4.14672166E-01   # U_(2,1)
  2  2     9.09970876E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.40015772E-01   # V_(1,1)
  1  2    -3.41130983E-01   # V_(1,2)
  2  1     3.41130983E-01   # V_(2,1)
  2  2     9.40015772E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.60816451E-01   # U-type fermions
  1  2    -4.70575153E-01   # D-type fermions
  1  3    -4.69756985E-01   # b-quarks
  1  4    -4.60831916E-01   # W,Z bosons
  1  5     4.61943656E-01   # Gluons
  1  6     4.60127577E-01   # Photons
# H2
  2  1     8.87435476E-01   # U-type fermions
  2  2     9.19606291E-01   # D-type fermions
  2  3     9.16909095E-01   # b-quarks
  2  4     8.87486460E-01   # W,Z bosons
  2  5     8.88987540E-01   # Gluons
  2  6     8.85000074E-01   # Photons
# H3
  3  1    -4.11556730E-02   # U-type fermions
  3  2     2.50983630E+01   # D-type fermions
  3  3     2.29906700E+01   # b-quarks
  3  4    -1.31459495E-03   # W,Z bosons
  3  5     1.10617877E-01   # Gluons
  3  6     1.87273368E-01   # Photons
# A1
  4  1     1.13739533E-05   # U-type fermions
  4  2     7.16553304E-03   # D-type fermions
  4  3     6.56477597E-03   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     4.48058036E-03   # Gluons
  4  6     3.16454295E-03   # Photons
# A2
  5  1     3.98411120E-02   # U-type fermions
  5  2     2.50996990E+01   # D-type fermions
  5  3     2.29953445E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.46478829E-01   # Gluons
  5  6     7.20965812E-02   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.212366         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.787632         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.172816E-05     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.212366         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.787632         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.172816E-05     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.213392         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.790299         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.122363E-01     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.200756E-04     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.214560E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.211717         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.783225         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.350713E-01     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.100143E-04     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.519792E-02     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.220672         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.840722         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     528.571         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.430963E-04     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         528.786         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.212352         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.787542         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.169379E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.129367E-09     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.158731E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.221441         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.845676         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     629.928         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.513449E-04     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         629.995         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  1.77784439E+03 # (SUSY SCALE)
     1     3.64246356E-01   # g1(Q,DR_bar)
     2     6.40874114E-01   # g2(Q,DR_bar)
     3     1.03248091E+00   # g3(Q,DR_bar)
BLOCK YU Q=  1.77784439E+03 # (SUSY SCALE)
  3  3     8.40730475E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  1.77784439E+03 # (SUSY SCALE)
  3  3     3.14868616E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  1.77784439E+03 # (SUSY SCALE)
  3  3     2.52094468E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  1.77784439E+03 # (SUSY SCALE)
  3  3    -5.71505615E+02   # ATOP
BLOCK TU Q=  1.77784439E+03 # (SUSY SCALE)
  3  3    -5.71505615E+02   # ATOP
BLOCK AD Q=  1.77784439E+03 # (SUSY SCALE)
  3  3    -6.41997400E+02   # ABOT
BLOCK TD Q=  1.77784439E+03 # (SUSY SCALE)
  3  3    -6.41997400E+02   # ABOT
BLOCK AE Q=  1.77784439E+03 # (SUSY SCALE)
  2  2    -6.96626645E+01   # AMUON
  3  3    -6.90460640E+01   # ATAU
BLOCK TE Q=  1.77784439E+03 # (SUSY SCALE)
  2  2    -6.96626645E+01   # AMUON
  3  3    -6.90460640E+01   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  1.77784439E+03 # (SUSY SCALE)
     1     3.28607006E+02   # M1
     2     6.07508308E+02   # M2
     3     1.58654724E+03   # M3
    21     2.45134526E+05   # M_HD^2
    22    -4.73280625E+05   # M_HU^2
    31     6.07208015E+02   # M_eL
    32     6.07208015E+02   # M_muL
    33     6.04178118E+02   # M_tauL
    34     3.00023637E+02   # M_eR
    35     3.00023637E+02   # M_muR
    36     2.87347982E+02   # M_tauR
    41     1.82122261E+03   # M_q1L
    42     1.82122261E+03   # M_q2L
    43     1.73777065E+03   # M_q3L
    44     1.73770334E+03   # M_uR
    45     1.73770334E+03   # M_cR
    46     1.57893276E+03   # M_tR
    47     1.72904777E+03   # M_dR
    48     1.72904777E+03   # M_sR
    49     1.70696930E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  1.77784439E+03 # (SUSY SCALE)
     1     1.02824000E-02   # LAMBDA(Q,DR_bar)
     2     6.97715195E-04   # KAPPA(Q,DR_bar)
     3    -8.61169807E+00   # ALAMBDA
     4    -4.52792657E+00   # AKAPPA
     5     7.39911833E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.81724437E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     3.31685178E+06   # M_q1L^2
  2  2     3.31685178E+06   # M_q2L^2
  3  3     3.01984683E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     3.01961291E+06   # M_uR^2
  2  2     3.01961291E+06   # M_cR^2
  3  3     2.49302865E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     2.98960618E+06   # M_dR^2
  2  2     2.98960618E+06   # M_sR^2
  3  3     2.91374420E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     3.68701573E+05   # M_eL^2
  2  2     3.68701573E+05   # M_muL^2
  3  3     3.65031198E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     9.00141829E+04   # M_eR^2
  2  2     9.00141829E+04   # M_muR^2
  3  3     8.25688626E+04   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     1.59753131E-01   # R_u_33
  3  6     9.87156997E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     1.59753131E-01   # R_u_66
  6  3    -9.87156997E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     3.42734340E-01   # R_d_33
  3  6     9.39432367E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     3.42734340E-01   # R_d_66
  6  3    -9.39432367E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     1.14072829E-01   # R_e_33
  3  6     9.93472390E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     1.14072829E-01   # R_e_66
  6  3    -9.93472390E-01   # R_e_63
# 
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  1.36378000E+06 # (MES SCALE)
     1     3.89349788E-01   # g1(MMES,DR_bar)
     2     6.54414112E-01   # g2(MMES,DR_bar)
     3     9.19551264E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  1.36378000E+06 # (MES SCALE)
  3  3     7.53897920E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  1.36378000E+06 # (MES SCALE)
  3  3     2.52668077E-01   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  1.36378000E+06 # (MES SCALE)
  3  3     2.39883535E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  1.36378000E+06 # (MES SCALE)
  3  3    -6.08459366E-07   # ATOP
BLOCK MESAD Q=  1.36378000E+06 # (MES SCALE)
  3  3    -8.88560450E-07   # ABOT
BLOCKMES AE Q=  1.36378000E+06 # (MES SCALE)
  2  2    -1.70284479E-07   # AMUON
  3  3    -1.73926747E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  1.36378000E+06 # (MES SCALE)
     1     3.78792041E+02   # M1
     2     6.42062820E+02   # M2
     3     1.26772222E+03   # M3
    21     3.29944904E+05   # M_HD^2
    22     3.29944900E+05   # M_HU^2
    31     5.74408417E+02   # M_eL
    32     5.74408417E+02   # M_muL
    33     5.74408417E+02   # M_tauL
    34     2.93073278E+02   # M_eR
    35     2.93073278E+02   # M_muR
    36     2.93073278E+02   # M_tauR
    41     1.56484928E+03   # M_q1L
    42     1.56484928E+03   # M_q2L
    43     1.56484928E+03   # M_q3L
    44     1.47515069E+03   # M_uR
    45     1.47515069E+03   # M_cR
    46     1.47515069E+03   # M_tR
    47     1.46541424E+03   # M_dR
    48     1.46541424E+03   # M_sR
    49     1.46541424E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  1.36378000E+06 # (MES SCALE)
     1     1.06602573E-02   # LAMBDA(MMES,DR_bar)
     2     6.97734573E-04   # KAPPA(MMES,DR_bar)
     3    -1.50962892E+00   # ALAMBDA
     4    -4.52888630E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.81383689E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     1.59229238E-02   # LPP
    13     2.24299271E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.77329739E+16 # (GUT SCALE)
     1     8.51916653E-01   # g1(MGUT), GUT normalization
     2     8.51916654E-01   # g2(MGUT)
     3     8.40250921E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.77329739E+16 # (GUT SCALE)
  3  3     4.32329112E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.77329739E+16 # (GUT SCALE)
  3  3     1.16360206E-01   # HBOT(MGUT)
BLOCK GUTYE Q=  1.77329739E+16 # (GUT SCALE)
  3  3     1.77159527E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.77329739E+16 # (GUT SCALE)
     1     9.77153548E-03   # LAMBDA(MGUT)
     2     6.98199251E-04   # KAPPA(MGUT)
    13     1.21038009E-02   # LPP(MGUT)
    14     1.21038009E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.70636406E+01   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     8.28037967E+01   # PM=LAMBDA
     9    -8.27996469E+01   # PM=KAPPA
    10    -1.01500769E+02   # PM=HTOP
    11     5.81675939E+00   # PM=G1
    12     9.09229661E+01   # PM=G2
    13    -1.91741907E+01   # PM=MMES
    14     9.66237383E+00   # PM=LPP
    15     7.32676183E+01   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     1.01500769E+02   # MAX
    22                 10   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     2.13437216E-01   # VBF/VH -> H1 -> tautau
    12     2.14468276E-01   # ggF -> H1 -> tautau
    13     2.12624702E-01   # VBF/VH -> H1 -> bb
    14     2.12610431E-01   # ttH -> H1 -> bb
    15     2.04690300E-01   # VBF/VH -> H1 -> ZZ/WW
    16     2.05679106E-01   # ggF -> H1 -> ZZ/WW
    17     2.04076990E-01   # VBF/VH -> H1 -> gammagamma
    18     2.05062834E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     8.05320516E-01   # VBF/VH -> H2 -> tautau
    22     8.08047032E-01   # ggF -> H2 -> tautau
    23     7.99929628E-01   # VBF/VH -> H2 -> bb
    24     7.99837723E-01   # ttH -> H2 -> bb
    25     7.50046809E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.52586189E-01   # ggF -> H2 -> ZZ/WW
    27     7.45893570E-01   # VBF/VH -> H2 -> gammagamma
    28     7.48418889E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     3.90079613E-02   # VBF/VH -> H3 -> tautau
    32     2.76197644E+02   # ggF -> H3 -> tautau
    33     2.13771331E-02   # VBF/VH -> H3 -> bb
    34     2.09519745E+01   # ttH -> H3 -> bb
    35     1.07015425E-10   # VBF/VH -> H3 -> ZZ/WW
    36     7.57727585E-07   # ggF -> H3 -> ZZ/WW
    37     2.17190015E-06   # VBF/VH -> H3 -> gammagamma
    38     1.53782378E-02   # ggF -> H3 -> gammagamma
    39     4.31208113E-15   # VBF/VH -> H3 -> invisible
   310     3.05318866E-11   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     6.17578823E+00   # Hgammagamma
     2     5.42291452E+00   # Hff
     3     4.85974570E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.67006783E-10
 A2 -0.66147908E-10
 A3  0.00000000E+00
 A4 -0.10530628E-02
 A5 -0.81581277E-01
 A6 -0.80547046E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12241447E+00
 L2  0.21729662E+00
 L3  0.79164548E-01
 L4 -0.20573109E+00
 L5 -0.38349735E-04
 L6 -0.10565054E-03
 L7 -0.12789423E-02
 K1  0.10442153E-03
 K2  0.10308308E-03
 K3  0.48703200E-06
 K4 -0.13683760E-11
 K5  0.00000000E+00
 K6  0.69472164E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.91512197E-01
 XVEV  0.71959112E+05
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.6.0      # Version number
#           PDG          Width
DECAY        25     5.07651418E-04   # Lightest neutral Higgs scalar
     3.87256639E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.90871099E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.95374522E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.33615790E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.68397041E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.35842553E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.40359902E-01    2           5        -5   # BR(H_1 -> b bbar)
     6.22916280E-04    2          24       -24   # BR(H_1 -> W+ W-)
     3.67641598E-09    2          23        23   # BR(H_1 -> Z Z)
     1.26067785E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.49802430E-07    2          23        22   # BR(H_1 -> Z gamma)
     1.12107371E-03    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     3.00061572E-03   # 2nd neutral Higgs scalar
     5.39238254E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.89788659E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.52158655E-04    2          13       -13   # BR(H_2 -> muon muon)
     7.12323681E-02    2          15       -15   # BR(H_2 -> tau tau)
     5.39340824E-04    2           3        -3   # BR(H_2 -> s sbar)
     2.98470758E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.80642920E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.45416484E-01    2          24       -24   # BR(H_2 -> W+ W-)
     1.45500128E-02    2          23        23   # BR(H_2 -> Z Z)
     2.20340163E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.27036423E-03    2          23        22   # BR(H_2 -> Z gamma)
     1.22042849E-04    2          36        36   # BR(H_2 -> A_1 A_1)
     3.45125151E-13    2          23        36   # BR(H_2 -> A_1 Z)
DECAY        45     7.02676439E+00   # 3rd neutral Higgs scalar
     7.43229825E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.20242896E-08    2          11       -11   # BR(H_3 -> e- e+)
     5.14089568E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.45404902E-01    2          15       -15   # BR(H_3 -> tau tau)
     7.84922044E-04    2           3        -3   # BR(H_3 -> s sbar)
     1.15884741E-05    2           4        -4   # BR(H_3 -> c cbar)
     8.45031277E-01    2           5        -5   # BR(H_3 -> b bbar)
     7.69475898E-03    2           6        -6   # BR(H_3 -> t tbar)
     3.63163938E-05    2          24       -24   # BR(H_3 -> W+ W-)
     1.78328944E-05    2          23        23   # BR(H_3 -> Z Z)
     1.77498466E-07    2          22        22   # BR(H_3 -> gamma gamma)
     4.95858387E-07    2          23        22   # BR(H_3 -> Z gamma)
     3.40790967E-06    2          25        25   # BR(H_3 -> H_1 H_1)
     3.93785627E-05    2          25        35   # BR(H_3 -> H_1 H_2)
     1.04082677E-04    2          35        35   # BR(H_3 -> H_2 H_2)
     5.22127153E-12    2          36        36   # BR(H_3 -> A_1 A_1)
     1.74527102E-06    2          23        36   # BR(H_3 -> A_1 Z)
     2.49518645E-09    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     1.19785238E-07    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     8.25425813E-07    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     2.61684832E-04    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     3.26581614E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     3.26581614E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     1.15251805E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     3.43064209E-08   # Lightest pseudoscalar
     5.10371283E-03    2          21        21   # BR(A_1 -> gluon gluon)
     6.69834598E-09    2          11       -11   # BR(A_1 -> e- e+)
     2.86373462E-04    2          13       -13   # BR(A_1 -> muon muon)
     8.02492789E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.50648679E-04    2           3        -3   # BR(A_1 -> s sbar)
     6.87204390E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.12820709E-01    2           5        -5   # BR(A_1 -> b bbar)
     2.06563856E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     7.03947798E+00   # 2nd pseudoscalar
     1.31161293E-04    2          21        21   # BR(A_2 -> gluon gluon)
     1.20033605E-08    2          11       -11   # BR(A_2 -> e- e+)
     5.13194800E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.45154809E-01    2          15       -15   # BR(A_2 -> tau tau)
     7.83643102E-04    2           3        -3   # BR(A_2 -> s sbar)
     2.04569549E-05    2           4        -4   # BR(A_2 -> c cbar)
     8.43897497E-01    2           5        -5   # BR(A_2 -> b bbar)
     8.58342655E-03    2           6        -6   # BR(A_2 -> t tbar)
     1.62039730E-07    2          22        22   # BR(A_2 -> gamma gamma)
     4.66230241E-07    2          23        22   # BR(A_2 -> Z gamma)
     4.83343580E-07    2          36        25   # BR(A_2 -> A_1 H_1)
     1.75972700E-06    2          36        35   # BR(A_2 -> A_1 H_2)
     3.09295938E-06    2          23        25   # BR(A_2 -> Z H_1)
     3.25159751E-05    2          23        35   # BR(A_2 -> Z H_2)
     2.64679563E-09    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     3.19185882E-07    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     2.93972850E-06    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     8.74057641E-04    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
DECAY        37     6.99194715E+00   # Charged Higgs
     5.19214554E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.46857483E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.76459632E-05    2           2        -3   # BR(H+ -> u sbar)
     7.77896572E-04    2           4        -3   # BR(H+ -> c sbar)
     1.34008452E-05    2           2        -5   # BR(H+ -> u bbar)
     1.34012741E-03    2           4        -5   # BR(H+ -> c bbar)
     8.50411814E-01    2           6        -5   # BR(H+ -> t bbar)
     3.19273990E-06    2          24        25   # BR(H+ -> W+ H_1)
     3.35868336E-05    2          24        35   # BR(H+ -> W+ H_2)
     1.79669884E-06    2          24        36   # BR(H+ -> W+ A_1)
     3.84091263E-06    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     1.61545961E-01   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     3.44225886E-04    2     1000016       -15   # BR(~chi_1+ -> ~nu_tau1 tau+)
     6.52611643E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     8.34571699E-04    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     3.45862834E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     3.21052762E-10    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     2.83824737E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     1.93995689E-02    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     1.93995689E-02    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     4.15727013E-02    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     2.71963909E-02    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     2.71963909E-02    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     7.89261190E-02    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     3.23954999E-02    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.30546584E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     2.17215511E-04    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     1.24006188E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.61822932E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     3.59502316E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     1.01367560E-01    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     9.92921027E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     4.13807995E-11    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000022     3.07746769E-15   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     1.34224390E-07    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     1.07929632E-08    2     1000039        23   # BR(~chi_10 -> ~gravitino Z)
     7.76407897E-04    2     1000039        25   # BR(~chi_10 -> ~gravitino H1)
     9.99223447E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     1.28367611E-01   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     2.60136499E-07    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     1.34854446E-05    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     4.31649514E-05    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     1.64524832E-11    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     8.71887400E-02    2     2000011       -11   # BR(~chi_20 -> ~e_R-     e+)
     8.71887400E-02    2    -2000011        11   # BR(~chi_20 -> ~e_R+     e-)
     8.71887400E-02    2     2000013       -13   # BR(~chi_20 -> ~mu_R-    mu+)
     8.71887400E-02    2    -2000013        13   # BR(~chi_20 -> ~mu_R+    mu-)
     3.25397193E-01    2     1000015       -15   # BR(~chi_20 -> ~tau_1-   tau+)
     3.25397193E-01    2    -1000015        15   # BR(~chi_20 -> ~tau_1+   tau-)
     1.53641908E-11    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     3.72918470E-12    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     1.38697966E-15    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     4.26834227E-15    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     3.16813209E-18    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     1.78110172E-01   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     9.28083826E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.86551747E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     1.44157520E-04    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     5.12704682E-04    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     1.23955725E-09    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     7.39379769E-02    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     2.54593421E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     5.05328780E-07    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     7.45685249E-03    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     7.45685249E-03    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     7.45685249E-03    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     7.45685249E-03    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     3.05667491E-01    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     3.05667491E-01    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     2.79568594E-04    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     2.79568594E-04    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
     8.25491757E-11    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     2.02530043E-10    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     1.68570853E-12    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     5.93329948E-12    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     1.45292951E-16    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     2.22018913E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     2.16511517E-04    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     1.78595000E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     1.76622494E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     2.19522861E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.19522861E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     2.69286397E-05    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     9.60913183E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     1.02275135E-09    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     5.56640532E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     1.92841377E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     3.11976068E-07    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     3.49698334E-04    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     4.44739366E-04    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     3.56054123E-07    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     4.64135085E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     4.64135085E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     4.61058784E-04    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     4.61058784E-04    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     4.64135085E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     4.64135085E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     4.61058784E-04    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     4.61058784E-04    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     7.55240052E-02    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     7.55240052E-02    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     1.25608632E-02    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     1.25608632E-02    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     2.55426736E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     2.55426736E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     2.55426736E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     2.55426736E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     2.65121937E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     2.65121937E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     1.30763051E-15    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     1.77393733E-11    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     4.33846190E-12    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     1.55357072E-11    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     1.23619065E-16    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
#         PDG            Width
DECAY   1000045     3.00181358E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     9.71555464E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.76207698E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     3.10262343E-03    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.44083477E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.44083477E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     2.47165743E-05    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     8.85877743E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     6.01979081E-10    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     2.65446284E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     9.41969472E-02    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     4.22033053E-07    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     3.25933382E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     9.22460198E-02    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     6.05976869E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     8.62728919E-03    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     8.62728919E-03    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     2.11975471E-03    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     2.11975471E-03    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     8.62728919E-03    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     8.62728919E-03    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     2.11975471E-03    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     2.11975471E-03    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     3.97187638E-02    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     3.97187638E-02    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     2.03267132E-02    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     2.03267132E-02    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     1.35612083E-02    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     1.35612083E-02    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     1.35612083E-02    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     1.35612083E-02    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     1.39959495E-02    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     1.39959495E-02    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     1.15940387E-12    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     2.42274548E-11    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     2.80971882E-12    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     1.00900679E-11    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     7.48577527E-17    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
#         PDG            Width
DECAY   1000021     2.74865789E-01   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     4.28150044E-08    2     1000039        21   # BR(~g -> ~gravitino g)
     3.76667109E-08    2     1000022        21   # BR(~g -> ~chi_10 g)
     3.95423216E-06    2     1000023        21   # BR(~g -> ~chi_20 g)
     4.23846169E-04    2     1000025        21   # BR(~g -> ~chi_30 g)
     1.87034213E-03    2     1000035        21   # BR(~g -> ~chi_40 g)
     1.91456611E-03    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     8.85486827E-09    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     8.26794780E-03    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.82496126E-02    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     1.81241415E-05    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     2.26245238E-03    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     9.15430401E-09    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     2.78495071E-02    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.89986219E-02    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     1.59588181E-05    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     2.04242544E-03    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     8.85486827E-09    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     8.26794780E-03    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.82496126E-02    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     1.81241415E-05    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     2.26245238E-03    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     9.15430401E-09    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     2.78495071E-02    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.89986219E-02    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     1.59588181E-05    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     2.04242544E-03    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     2.06922821E-08    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     1.08367286E-02    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     3.35225660E-02    3     1000025         5        -5   # BR(~g -> ~chi_30 b  bb)
     1.50152069E-02    3     1000035         5        -5   # BR(~g -> ~chi_40 b  bb)
     1.48092990E-02    3     1000045         5        -5   # BR(~g -> ~chi_50 b  bb)
     2.86855630E-06    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     4.17649062E-02    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     2.08834859E-02    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     8.61305990E-02    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     9.31582531E-02    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     3.72048666E-02    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     3.72048666E-02    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     4.26277867E-03    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     4.26277867E-03    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     3.72048666E-02    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     3.72048666E-02    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     4.26277867E-03    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     4.26277867E-03    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     5.22285378E-02    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     5.22285378E-02    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     1.26962904E-01    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     1.26962904E-01    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
     2.38189615E-07    3     1000006        -5       -24   # BR(~g -> ~t_1    bb W-)
     2.38189615E-07    3    -1000006         5        24   # BR(~g -> ~t_1*   b  W+)
#         PDG            Width
DECAY   1000011     4.02133277E-01   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     6.75990558E-08    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     9.94020765E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     2.03520883E-03    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     3.94395817E-03    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     1.59303017E-10    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     3.60344854E-07   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     7.87157886E-01    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     5.42982452E-06    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#                    selectron_R 3-body decays
#           BR         NDA      ID1       ID2       ID3
     1.16066920E-01    3    -1000015        11        15   # BR(~e_R- -> ~tau_1+ e- tau-)
     9.67697647E-02    3     1000015        11       -15   # BR(~e_R- -> ~tau_1- e- tau+)
#         PDG            Width
DECAY   1000013     4.02133277E-01   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     6.75990558E-08    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     9.94020765E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     2.03520883E-03    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     3.94395817E-03    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     1.59303017E-10    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     3.60344854E-07   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     7.87157886E-01    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     5.42982452E-06    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#           BR         NDA      ID1       ID2       ID3
#                    smuon_R 3-body decays
     1.16066920E-01    3    -1000015        13        15   # BR(~mu_R- -> ~tau_1+ mu- tau-)
     9.67697647E-02    3     1000015        13       -15   # BR(~mu_R- -> ~tau_1- mu- tau+)
#         PDG            Width
DECAY   1000015     2.99618566E-07   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     9.99995286E-01    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     4.71435216E-06    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     1.20643592E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     3.70355541E-08    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     3.40627543E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     5.85443984E-04    2     1000025        15   # BR(~tau_2- -> ~chi_30 tau-)
     1.28192693E-03    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     7.18485800E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     2.59553947E-01    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     1.97245510E-06    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     3.26100549E-01    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     5.31369239E-11    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     4.19526851E-01   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     2.31972167E-06    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     9.99824076E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     4.44901356E-05    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     1.29113911E-04    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     1.46606509E-10    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     4.19526851E-01   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     2.31972167E-06    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     9.99824076E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     4.44901356E-05    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     1.29113911E-04    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     1.46606509E-10    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     1.16111556E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     8.33430648E-07    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     3.56528169E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     6.43470997E-01    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     5.52128309E-11    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     2.12817011E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     2.80224863E-08    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.04257355E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.45307965E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     3.00261722E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     3.25706066E-02    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     4.98516995E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     5.70323849E-02    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.55846023E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     8.29710235E-10    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     4.53177761E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     1.97627692E-07    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     8.32308832E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     1.06927589E-03    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     4.65575340E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     2.67411358E-03    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     1.63482003E-01    2     1000021         2   # BR(~u_R -> ~g      u)
     3.13333785E-09    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     2.12738384E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     7.41300755E-08    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.28463914E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.38032810E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     5.06840358E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     3.72659462E-02    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     4.67881996E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     8.44273785E-02    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.59038563E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     8.33529345E-10    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     1.52489533E+00   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     1.46253248E-07    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     6.15643828E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     7.89687082E-04    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     3.43363395E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     1.97163079E-03    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     3.81251336E-01    2     1000021         1   # BR(~d_R -> ~g      d)
     9.11111677E-09    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     2.12817011E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     2.80224863E-08    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.04257355E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.45307965E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     3.00261722E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     3.25706066E-02    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     4.98516995E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     5.70323849E-02    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.55846023E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     8.29710235E-10    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     4.53177761E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     1.97627692E-07    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     8.32308832E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     1.06927589E-03    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     4.65575340E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     2.67411358E-03    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     1.63482003E-01    2     1000021         4   # BR(~c_R -> ~g      c)
     3.13333785E-09    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     2.12738384E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     7.41300755E-08    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.28463914E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.38032810E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     5.06840358E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     3.72659462E-02    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     4.67881996E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     8.44273785E-02    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.59038563E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     8.33529345E-10    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     1.52489533E+00   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     1.46253248E-07    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     6.15643828E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     7.89687082E-04    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     3.43363395E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     1.97163079E-03    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     3.81251336E-01    2     1000021         3   # BR(~s_R -> ~g      s)
     9.11111677E-09    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     3.15875992E+01   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     4.38358519E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.05902705E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     5.64231690E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     2.31368601E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.55863388E-01    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     1.18703503E-01    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.31734249E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     2.72411418E-10    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     3.59511478E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     3.81838867E-06    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     7.40862201E-03    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.27391021E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     2.19544254E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     2.55946553E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     2.29519763E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.37521322E-01    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.42806381E-03    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     4.29298664E-03    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     4.82012938E-09    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     2.64203584E-03    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     3.88717037E-10    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#                    stop2 3-body decays
#           BR         NDA      ID1       ID2       ID3
     5.47432406E-09    3     1000022         5        24   # BR(~t_2 -> ~chi_10  b  W+)
     7.54014084E-04    3     1000023         5        24   # BR(~t_2 -> ~chi_20  b  W+)
     9.48543475E-03    3     1000025         5        24   # BR(~t_2 -> ~chi_30  b  W+)
     1.75861740E-03    3     1000035         5        24   # BR(~t_2 -> ~chi_40  b  W+)
     2.30164659E-03    3     1000045         5        24   # BR(~t_2 -> ~chi_50  b  W+)
     1.40497053E-13    3     1000022         5        37   # BR(~t_2 -> ~chi_10  b  H+)
     6.56489071E-08    3     1000023         5        37   # BR(~t_2 -> ~chi_20  b  H+)
     4.22978803E-08    3     1000025         5        37   # BR(~t_2 -> ~chi_30  b  H+)
     8.09418260E-09    3     1000035         5        37   # BR(~t_2 -> ~chi_40  b  H+)
     2.26005575E-09    3     1000045         5        37   # BR(~t_2 -> ~chi_50  b  H+)
     5.66278772E-07    3     1000005        -1         2   # BR(~t_2 -> ~b_1     db u)
     1.21874566E-10    3     2000005        -1         2   # BR(~t_2 -> ~b_2     db u)
     5.66278772E-07    3     1000005        -3         4   # BR(~t_2 -> ~b_1     sb c)
     1.21874566E-10    3     2000005        -3         4   # BR(~t_2 -> ~b_2     sb c)
     1.87243230E-07    3     1000005       -15        16   # BR(~t_2 -> ~b_1     tau+ nu_tau)
     2.57310909E-11    3     2000005       -15        16   # BR(~t_2 -> ~b_2     tau+ nu_tau)
     1.88759591E-07    3     1000005       -11        12   # BR(~t_2 -> ~b_1     e+   nu_e)
     4.06248553E-11    3     2000005       -11        12   # BR(~t_2 -> ~b_2     e+   nu_e)
     1.88759591E-07    3     1000005       -13        14   # BR(~t_2 -> ~b_1     mu+  nu_mu)
     4.06248553E-11    3     2000005       -13        14   # BR(~t_2 -> ~b_2     mu+  nu_mu)
     1.75388710E-08    3     1000006         5        -5   # BR(~t_2 -> ~t_1     b    bb)
     3.77156092E-09    3     1000006        15       -15   # BR(~t_2 -> ~t_1     tau+ tau-)
#         PDG            Width
DECAY   1000005     8.93663686E+00   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     1.43885536E-07    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.09088827E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     1.56862856E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     1.16090853E-01    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     4.95825551E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     3.17071489E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.32427375E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     1.87241982E-02    2     1000021         5   # BR(~b_1 -> ~g      b )
     1.51700467E-04    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     1.42990382E-09    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     3.25100667E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     3.23498190E-08    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     7.12123483E-03    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.12808531E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     3.84899447E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     6.56089410E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     2.49116022E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     4.97471922E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     2.35771908E-02    2     1000021         5   # BR(~b_2 -> ~g      b )
     6.75099501E-09    2     1000005        36   # BR(~b_2 -> ~b_1    A1 )
     3.36443378E-03    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     4.39031969E-10    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino


==> anc/P2.slha <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.6.0      # Version number
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     1.37908000E+05   # MSUSYEFF
     2     2.79020000E+06   # MMESS
     3     2.76078000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     9.26837000E-03   # LAMBDA AT THE SUSY SCALE
#   62     5.39346921E-04   # KAPPA AT THE SUSY SCALE
#   63    -1.46445752E+00   # ALAMBDA AT THE MES SCALE
#   65     8.70560252E+02   # MUEFF AT THE SUSY SCALE
#   70    -4.90887681E+03   # MS^2 AT THE MES SCALE
#   71    -4.85437689E+03   # MS^2_REF
#   72    -5.58157561E-03   # DELTA
    73     1.13512000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     9.27616703E+01   # lightest neutral scalar
        35     1.23391736E+02   # second neutral scalar
        45     8.95510361E+02   # third neutral scalar
        36     2.58367145E+01   # lightest pseudoscalar
        46     8.95488641E+02   # second pseudoscalar
        37     8.98816933E+02   # charged Higgs
   1000001     2.15430619E+03   #  ~d_L
   2000001     2.04766409E+03   #  ~d_R
   1000002     2.15293376E+03   #  ~u_L
   2000002     2.05740029E+03   #  ~u_R
   1000003     2.15430619E+03   #  ~s_L
   2000003     2.04766409E+03   #  ~s_R
   1000004     2.15293376E+03   #  ~c_L
   2000004     2.05740029E+03   #  ~c_R
   1000005     2.00787032E+03   #  ~b_1
   2000005     2.05482209E+03   #  ~b_2
   1000006     1.86685148E+03   #  ~t_1
   2000006     2.05923143E+03   #  ~t_2
   1000011     7.14051559E+02   #  ~e_L
   2000011     3.58414368E+02   #  ~e_R
   1000012     7.09861334E+02   #  ~nue_L
   1000013     7.14051559E+02   #  ~mu_L
   2000013     3.58414368E+02   #  ~mu_R
   1000014     7.09861334E+02   #  ~numu_L
   1000015     3.32543857E+02   #  ~tau_1
   2000015     7.12710014E+02   #  ~tau_2
   1000016     7.05242763E+02   #  ~nutau_L
   1000021     1.98328708E+03   #  ~g
   1000022     1.02052601E+02   # neutralino(1)
   1000023     3.76507151E+02   # neutralino(2)
   1000025     7.07960683E+02   # neutralino(3)
   1000035    -8.79415114E+02   # neutralino(4)
   1000045     8.99070458E+02   # neutralino(5)
   1000024     7.07875540E+02   # chargino(1)
   1000037     8.99024593E+02   # chargino(2)
   1000039     9.25663044E-08   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.35182222E-04   # BR(b -> s gamma)
    11     3.65805713E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.84648263E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.04E-1 < Delta M_d < 5.16E-1:
     2     5.27154431E-01   # Delta M_d in ps^-1
    21     9.00878150E-01   # Delta M_d +Theor.Err.
    22     1.53871808E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7717E+1 < Delta Ms < 1.7805E+1:
     3     1.87057142E+01   # Delta M_s in ps^-1
    31     2.39443547E+01   # Delta M_s +Theor.Err.
    32     1.34753786E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.2E-9 < BR(Bs->mu+mu-) < 5.2E-9:
     4     2.32266761E-09   # BR(Bs -> mu+mu-)
    41     3.39989320E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     1.42102293E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.02195344E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.74363769E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     5.30114164E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     6.35232488E-10   # Del_a_mu
    61     9.29880371E-10   # Del_a_mu + Theor.Err.
    62     3.40584604E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.89345174E+03 # (STOP/SBOTTOM MASSES)
     1     8.70028665E+02   # MUEFF
     2     2.74498485E+01   # TAN(BETA)
     3     2.41356573E+02   # V(Q)
     4     1.04412923E+06   # MA^2
     5     6.67568055E+02   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -1.73790807E-02   # S_(1,1)
  1  2    -4.72139158E-01   # S_(1,2)
  1  3     8.81352700E-01   # S_(1,3)
  2  1     3.27778484E-02   # S_(2,1)
  2  2     8.80742995E-01   # S_(2,2)
  2  3     4.72458875E-01   # S_(2,3)
  3  1     9.99311553E-01   # S_(3,1)
  3  2    -3.70997461E-02   # S_(3,2)
  3  3    -1.69202170E-04   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     1.94115008E-04   # P_(1,1)
  1  2     7.03116539E-06   # P_(1,2)
  1  3     9.99999981E-01   # P_(1,3)
  2  1     9.99344622E-01   # P_(2,1)
  2  2     3.61979086E-02   # P_(2,2)
  2  3    -1.94242306E-04   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     1.41420435E-01   # Rst_(1,1)
  1  2     9.89949625E-01   # Rst_(1,2)
  2  1    -9.89949625E-01   # Rst_(2,1)
  2  2     1.41420435E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     3.18624906E-01   # Rsb_(1,1)
  1  2     9.47880884E-01   # Rsb_(1,2)
  2  1    -9.47880884E-01   # Rsb_(2,1)
  2  2     3.18624906E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     1.07808879E-01   # Rsl_(1,1)
  1  2     9.94171638E-01   # Rsl_(1,2)
  2  1    -9.94171638E-01   # Rsl_(2,1)
  2  2     1.07808879E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     2.91106831E-04   # N_(1,1)
  1  2    -2.40594963E-04   # N_(1,2)
  1  3     1.86413465E-04   # N_(1,3)
  1  4    -1.86206035E-03   # N_(1,4)
  1  5     9.99998178E-01   # N_(1,5)
  2  1     9.97672554E-01   # N_(2,1)
  2  2    -7.00739797E-03   # N_(2,2)
  2  3     6.16544062E-02   # N_(2,3)
  2  4    -2.82661987E-02   # N_(2,4)
  2  5    -3.56242469E-04   # N_(2,5)
  3  1     2.80630027E-02   # N_(3,1)
  3  2     9.45010383E-01   # N_(3,2)
  3  3    -2.52002312E-01   # N_(3,3)
  3  4     2.06548432E-01   # N_(3,4)
  3  5     6.50778862E-04   # N_(3,5)
  4  1    -2.33041184E-02   # N_(4,1)
  4  2     3.41373112E-02   # N_(4,2)
  4  3     7.05396982E-01   # N_(4,3)
  4  4     7.07605269E-01   # N_(4,4)
  4  5     1.20110766E-03   # N_(4,5)
  5  1     5.76088147E-02   # N_(5,1)
  5  2    -3.25178194E-01   # N_(5,2)
  5  3    -6.59627646E-01   # N_(5,3)
  5  4     6.75151897E-01   # N_(5,4)
  5  5     1.28513284E-03   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.33758190E-01   # U_(1,1)
  1  2    -3.57904517E-01   # U_(1,2)
  2  1     3.57904517E-01   # U_(2,1)
  2  2     9.33758190E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.55983865E-01   # V_(1,1)
  1  2    -2.93419238E-01   # V_(1,2)
  2  1     2.93419238E-01   # V_(2,1)
  2  2     9.55983865E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.72448782E-01   # U-type fermions
  1  2    -4.80112830E-01   # D-type fermions
  1  3    -4.79393898E-01   # b-quarks
  1  4    -4.72458824E-01   # W,Z bosons
  1  5     4.73310239E-01   # Gluons
  1  6     4.72091734E-01   # Photons
# H2
  2  1     8.81320577E-01   # U-type fermions
  2  2     9.05517722E-01   # D-type fermions
  2  3     9.03247889E-01   # b-quarks
  2  4     8.81352282E-01   # W,Z bosons
  2  5     8.82483505E-01   # Gluons
  2  6     8.79791045E-01   # Photons
# H3
  3  1    -3.71240757E-02   # U-type fermions
  3  2     2.76068859E+01   # D-type fermions
  3  3     2.50137167E+01   # b-quarks
  3  4    -9.02443486E-04   # W,Z bosons
  3  5     1.07833441E-01   # Gluons
  3  6     1.02494475E-01   # Photons
# A1
  4  1     7.03577635E-06   # U-type fermions
  4  2     5.36260274E-03   # D-type fermions
  4  3     4.85955936E-03   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     3.32972494E-03   # Gluons
  4  6     2.38592350E-03   # Photons
# A2
  5  1     3.62216468E-02   # U-type fermions
  5  2     2.76077995E+01   # D-type fermions
  5  3     2.50180270E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.46688299E-01   # Gluons
  5  6     6.77557207E-02   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.223217         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.776782         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.814404E-06     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.223217         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.776782         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.814404E-06     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.224023         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.778777         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.116281E-01     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.110871E-04     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.215175E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.222871         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.774032         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.105051E-01     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.569263E-05     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.459084E-02     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.229819         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.815857         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     625.686         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.236153E-04     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         625.902         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.223208         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.776726         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.137820E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.495021E-10     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.131201E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.230508         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.819962         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     762.140         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.287575E-04     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         762.191         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  2.04174098E+03 # (SUSY SCALE)
     1     3.64520283E-01   # g1(Q,DR_bar)
     2     6.40073328E-01   # g2(Q,DR_bar)
     3     1.02579398E+00   # g3(Q,DR_bar)
BLOCK YU Q=  2.04174098E+03 # (SUSY SCALE)
  3  3     8.35936156E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  2.04174098E+03 # (SUSY SCALE)
  3  3     3.40203038E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  2.04174098E+03 # (SUSY SCALE)
  3  3     2.77615874E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  2.04174098E+03 # (SUSY SCALE)
  3  3    -6.90715691E+02   # ATOP
BLOCK TU Q=  2.04174098E+03 # (SUSY SCALE)
  3  3    -6.90715691E+02   # ATOP
BLOCK AD Q=  2.04174098E+03 # (SUSY SCALE)
  3  3    -7.78233688E+02   # ABOT
BLOCK TD Q=  2.04174098E+03 # (SUSY SCALE)
  3  3    -7.78233688E+02   # ABOT
BLOCK AE Q=  2.04174098E+03 # (SUSY SCALE)
  2  2    -8.64086752E+01   # AMUON
  3  3    -8.53987599E+01   # ATAU
BLOCK TE Q=  2.04174098E+03 # (SUSY SCALE)
  2  2    -8.64086752E+01   # AMUON
  3  3    -8.53987599E+01   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  2.04174098E+03 # (SUSY SCALE)
     1     3.83412490E+02   # M1
     2     7.05813914E+02   # M2
     3     1.82461371E+03   # M3
    21     3.04872790E+05   # M_HD^2
    22    -6.59480107E+05   # M_HU^2
    31     7.12603858E+02   # M_eL
    32     7.12603858E+02   # M_muL
    33     7.08003178E+02   # M_tauL
    34     3.55844187E+02   # M_eR
    35     3.55844187E+02   # M_muR
    36     3.36697225E+02   # M_tauR
    41     2.09355131E+03   # M_q1L
    42     2.09355131E+03   # M_q2L
    43     1.99028461E+03   # M_q3L
    44     1.99387467E+03   # M_uR
    45     1.99387467E+03   # M_cR
    46     1.80133005E+03   # M_tR
    47     1.98327369E+03   # M_dR
    48     1.98327369E+03   # M_sR
    49     1.95167954E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  2.04174098E+03 # (SUSY SCALE)
     1     9.26837000E-03   # LAMBDA(Q,DR_bar)
     2     5.39346921E-04   # KAPPA(Q,DR_bar)
     3    -7.84937344E+00   # ALAMBDA
     4    -4.39236157E+00   # AKAPPA
     5     8.70560252E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.91286066E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     4.38295709E+06   # M_q1L^2
  2  2     4.38295709E+06   # M_q2L^2
  3  3     3.96123282E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     3.97553619E+06   # M_uR^2
  2  2     3.97553619E+06   # M_cR^2
  3  3     3.24478996E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     3.93337454E+06   # M_dR^2
  2  2     3.93337454E+06   # M_sR^2
  3  3     3.80905305E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     5.07804258E+05   # M_eL^2
  2  2     5.07804258E+05   # M_muL^2
  3  3     5.01268500E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     1.26625086E+05   # M_eR^2
  2  2     1.26625086E+05   # M_muR^2
  3  3     1.13365021E+05   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     1.41420435E-01   # R_u_33
  3  6     9.89949625E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     1.41420435E-01   # R_u_66
  6  3    -9.89949625E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     3.18624906E-01   # R_d_33
  3  6     9.47880884E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     3.18624906E-01   # R_d_66
  6  3    -9.47880884E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     1.07808879E-01   # R_e_33
  3  6     9.94171638E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     1.07808879E-01   # R_e_66
  6  3    -9.94171638E-01   # R_e_63
# 
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  2.79020000E+06 # (MES SCALE)
     1     3.92116238E-01   # g1(MMES,DR_bar)
     2     6.54733913E-01   # g2(MMES,DR_bar)
     3     9.06727239E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  2.79020000E+06 # (MES SCALE)
  3  3     7.44042929E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  2.79020000E+06 # (MES SCALE)
  3  3     2.70047978E-01   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  2.79020000E+06 # (MES SCALE)
  3  3     2.64082524E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  2.79020000E+06 # (MES SCALE)
  3  3    -7.29231672E-07   # ATOP
BLOCK MESAD Q=  2.79020000E+06 # (MES SCALE)
  3  3    -1.25792570E-06   # ABOT
BLOCKMES AE Q=  2.79020000E+06 # (MES SCALE)
  2  2    -3.19218836E-07   # AMUON
  3  3    -3.27348843E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  2.79020000E+06 # (MES SCALE)
     1     4.47770103E+02   # M1
     2     7.49042331E+02   # M2
     3     1.43658066E+03   # M3
    21     4.50536129E+05   # M_HD^2
    22     4.50536121E+05   # M_HU^2
    31     6.71219966E+02   # M_eL
    32     6.71219966E+02   # M_muL
    33     6.71219966E+02   # M_tauL
    34     3.46711670E+02   # M_eR
    35     3.46711670E+02   # M_muR
    36     3.46711670E+02   # M_tauR
    41     1.78141884E+03   # M_q1L
    42     1.78141884E+03   # M_q2L
    43     1.78141884E+03   # M_q3L
    44     1.67423301E+03   # M_uR
    45     1.67423301E+03   # M_cR
    46     1.67423301E+03   # M_tR
    47     1.66222336E+03   # M_dR
    48     1.66222336E+03   # M_sR
    49     1.66222336E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  2.79020000E+06 # (MES SCALE)
     1     9.64520618E-03   # LAMBDA(MMES,DR_bar)
     2     5.39360194E-04   # KAPPA(MMES,DR_bar)
     3    -1.46445780E+00   # ALAMBDA
     4    -4.39337255E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.90887681E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     1.47667238E-02   # LPP
    13     2.03370538E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.67839995E+16 # (GUT SCALE)
     1     8.42602323E-01   # g1(MGUT), GUT normalization
     2     8.42602323E-01   # g2(MGUT)
     3     8.32281637E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.67839995E+16 # (GUT SCALE)
  3  3     4.41124161E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.67839995E+16 # (GUT SCALE)
  3  3     1.30435054E-01   # HBOT(MGUT)
BLOCK GUTYE Q=  1.67839995E+16 # (GUT SCALE)
  3  3     1.99145719E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.67839995E+16 # (GUT SCALE)
     1     8.91558216E-03   # LAMBDA(MGUT)
     2     5.39654391E-04   # KAPPA(MGUT)
    13     1.13512007E-02   # LPP(MGUT)
    14     1.13512007E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.70956557E+01   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     1.13550386E+02   # PM=LAMBDA
     9    -1.13518625E+02   # PM=KAPPA
    10    -1.37757030E+02   # PM=HTOP
    11     8.18510243E+00   # PM=G1
    12     1.23729034E+02   # PM=G2
    13    -1.87981546E+01   # PM=MMES
    14     1.30450268E+01   # PM=LPP
    15     1.01423147E+02   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     1.37757030E+02   # MAX
    22                 10   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     2.24199981E-01   # VBF/VH -> H1 -> tautau
    12     2.25008767E-01   # ggF -> H1 -> tautau
    13     2.23471582E-01   # VBF/VH -> H1 -> bb
    14     2.23462083E-01   # ttH -> H1 -> bb
    15     2.17108525E-01   # VBF/VH -> H1 -> ZZ/WW
    16     2.17891729E-01   # ggF -> H1 -> ZZ/WW
    17     2.16783933E-01   # VBF/VH -> H1 -> gammagamma
    18     2.17565967E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     7.91157611E-01   # VBF/VH -> H2 -> tautau
    22     7.93189829E-01   # ggF -> H2 -> tautau
    23     7.86684877E-01   # VBF/VH -> H2 -> bb
    24     7.86628279E-01   # ttH -> H2 -> bb
    25     7.49494013E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.51419211E-01   # ggF -> H2 -> ZZ/WW
    27     7.46884642E-01   # VBF/VH -> H2 -> gammagamma
    28     7.48803137E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     2.47104881E-02   # VBF/VH -> H3 -> tautau
    32     3.52815959E+02   # ggF -> H3 -> tautau
    33     1.34244267E-02   # VBF/VH -> H3 -> bb
    34     2.27178390E+01   # ttH -> H3 -> bb
    35     2.64050207E-11   # VBF/VH -> H3 -> ZZ/WW
    36     3.77010469E-07   # ggF -> H3 -> ZZ/WW
    37     3.40622043E-07   # VBF/VH -> H3 -> gammagamma
    38     4.86339615E-03   # ggF -> H3 -> gammagamma
    39     8.44500386E-16   # VBF/VH -> H3 -> invisible
   310     1.20577632E-11   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     6.16172004E+00   # Hgammagamma
     2     5.71649218E+00   # Hff
     3     4.89324681E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.33223596E-10
 A2 -0.32844522E-10
 A3  0.00000000E+00
 A4 -0.78966598E-03
 A5 -0.64775298E-01
 A6 -0.80957372E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12230590E+00
 L2  0.22027893E+00
 L3  0.82000862E-01
 L4 -0.20783849E+00
 L5 -0.44928300E-04
 L6 -0.12566553E-03
 L7 -0.13565148E-02
 K1  0.84509223E-04
 K2  0.83544990E-04
 K3  0.29103899E-06
 K4 -0.61195964E-12
 K5  0.00000000E+00
 K6  0.48280251E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.10351625E+00
 XVEV  0.93928106E+05
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.6.0      # Version number
#           PDG          Width
DECAY        25     5.30657195E-04   # Lightest neutral Higgs scalar
     3.93038226E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.90560691E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.95241827E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.33255045E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.67665159E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.39078744E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.39868251E-01    2           5        -5   # BR(H_1 -> b bbar)
     7.17405418E-04    2          24       -24   # BR(H_1 -> W+ W-)
     1.26986223E-08    2          23        23   # BR(H_1 -> Z Z)
     1.28589712E-03    2          22        22   # BR(H_1 -> gamma gamma)
     3.15276445E-07    2          23        22   # BR(H_1 -> Z gamma)
     6.28002598E-04    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     3.02927741E-03   # 2nd neutral Higgs scalar
     5.42648271E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.72402684E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.44725466E-04    2          13       -13   # BR(H_2 -> muon muon)
     6.91343787E-02    2          15       -15   # BR(H_2 -> tau tau)
     5.22485480E-04    2           3        -3   # BR(H_2 -> s sbar)
     2.95760280E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.60102967E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.65201127E-01    2          24       -24   # BR(H_2 -> W+ W-)
     1.72256862E-02    2          23        23   # BR(H_2 -> Z Z)
     2.25174898E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.39874119E-03    2          23        22   # BR(H_2 -> Z gamma)
     7.72784962E-05    2          36        36   # BR(H_2 -> A_1 A_1)
     1.14489523E-13    2          23        36   # BR(H_2 -> A_1 Z)
DECAY        45     9.36976628E+00   # 3rd neutral Higgs scalar
     5.65291046E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.24835304E-08    2          11       -11   # BR(H_3 -> e- e+)
     5.33724084E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.50959420E-01    2          15       -15   # BR(H_3 -> tau tau)
     7.99137221E-04    2           3        -3   # BR(H_3 -> s sbar)
     8.82687599E-06    2           4        -4   # BR(H_3 -> c cbar)
     8.41754532E-01    2           5        -5   # BR(H_3 -> b bbar)
     5.62547087E-03    2           6        -6   # BR(H_3 -> t tbar)
     1.95164610E-05    2          24       -24   # BR(H_3 -> W+ W-)
     9.62435151E-06    2          23        23   # BR(H_3 -> Z Z)
     1.16201122E-07    2          22        22   # BR(H_3 -> gamma gamma)
     3.54563184E-07    2          23        22   # BR(H_3 -> Z gamma)
     2.03938972E-06    2          25        25   # BR(H_3 -> H_1 H_1)
     2.21019430E-05    2          25        35   # BR(H_3 -> H_1 H_2)
     5.48951988E-05    2          35        35   # BR(H_3 -> H_2 H_2)
     1.68838283E-12    2          36        36   # BR(H_3 -> A_1 A_1)
     9.17403115E-07    2          23        36   # BR(H_3 -> A_1 Z)
     1.03695479E-09    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     6.42641101E-08    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     3.93305931E-07    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     1.37719852E-04    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     1.65973304E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.65973304E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     1.12837614E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     1.86782727E-08   # Lightest pseudoscalar
     5.14479229E-03    2          21        21   # BR(A_1 -> gluon gluon)
     6.81730228E-09    2          11       -11   # BR(A_1 -> e- e+)
     2.91458977E-04    2          13       -13   # BR(A_1 -> muon muon)
     8.16577559E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.68276633E-04    2           3        -3   # BR(A_1 -> s sbar)
     6.91900831E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.11343688E-01    2           5        -5   # BR(A_1 -> b bbar)
     2.12012937E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     9.38032763E+00   # 2nd pseudoscalar
     1.05342568E-04    2          21        21   # BR(A_2 -> gluon gluon)
     1.24699980E-08    2          11       -11   # BR(A_2 -> e- e+)
     5.33145545E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.50798152E-01    2          15       -15   # BR(A_2 -> tau tau)
     7.98342935E-04    2           3        -3   # BR(A_2 -> s sbar)
     1.64573321E-05    2           4        -4   # BR(A_2 -> c cbar)
     8.41141756E-01    2           5        -5   # BR(A_2 -> b bbar)
     6.08211324E-03    2           6        -6   # BR(A_2 -> t tbar)
     1.18840282E-07    2          22        22   # BR(A_2 -> gamma gamma)
     2.82143796E-07    2          23        22   # BR(A_2 -> Z gamma)
     2.69228142E-07    2          36        25   # BR(A_2 -> A_1 H_1)
     9.22994468E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     1.80999763E-06    2          23        25   # BR(A_2 -> Z H_1)
     1.75797270E-05    2          23        35   # BR(A_2 -> Z H_2)
     1.08342816E-09    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     1.38024825E-07    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     1.27234306E-06    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     5.02283344E-04    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
DECAY        37     9.32480941E+00   # Charged Higgs
     5.38313174E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.52259805E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.83091607E-05    2           2        -3   # BR(H+ -> u sbar)
     7.91572107E-04    2           4        -3   # BR(H+ -> c sbar)
     1.33423625E-05    2           2        -5   # BR(H+ -> u bbar)
     1.33426762E-03    2           4        -5   # BR(H+ -> c bbar)
     8.45001869E-01    2           6        -5   # BR(H+ -> t bbar)
     1.85527825E-06    2          24        25   # BR(H+ -> W+ H_1)
     1.80264444E-05    2          24        35   # BR(H+ -> W+ H_2)
     9.38804087E-07    2          24        36   # BR(H+ -> W+ A_1)
     1.70139486E-06    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     1.63980792E-01   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     8.15395653E-04    2     1000016       -15   # BR(~chi_1+ -> ~nu_tau1 tau+)
     6.94714023E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     5.75503326E-04    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     3.03521124E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     1.29411104E-10    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     3.58621788E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     1.24712353E-02    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     1.24712353E-02    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     3.74327494E-02    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     1.78348376E-02    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     1.78348376E-02    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     1.00882174E-01    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     2.25050587E-02    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.35868480E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     1.73428145E-04    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     1.22511922E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.56149140E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     4.23623093E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     1.21500763E-01    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     5.48660561E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     1.20182120E-11    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
     4.36726321E-25    2     1000039        37   # BR(~chi_2+ -> ~gravitino H+)
#         PDG            Width
DECAY   1000022     5.71080823E-16   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     4.66926677E-08    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     8.03983654E-09    2     1000039        23   # BR(~chi_10 -> ~gravitino Z)
     9.24615849E-04    2     1000039        25   # BR(~chi_10 -> ~gravitino H1)
     9.99075329E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     1.30095872E-01   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     1.95241545E-07    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     9.50599096E-06    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     2.98871353E-05    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     8.72656009E-12    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     6.69975756E-02    2     2000011       -11   # BR(~chi_20 -> ~e_R-     e+)
     6.69975756E-02    2    -2000011        11   # BR(~chi_20 -> ~e_R+     e-)
     6.69975756E-02    2     2000013       -13   # BR(~chi_20 -> ~mu_R-    mu+)
     6.69975756E-02    2    -2000013        13   # BR(~chi_20 -> ~mu_R+    mu-)
     3.65817850E-01    2     1000015       -15   # BR(~chi_20 -> ~tau_1-   tau+)
     3.65817850E-01    2    -1000015        15   # BR(~chi_20 -> ~tau_1+   tau-)
     5.82616083E-12    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     1.53565574E-12    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     4.35050938E-16    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     1.31684885E-15    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     4.54953906E-19    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     1.76110790E-01   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     7.09543452E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.48482481E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     1.06261629E-04    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     3.58331860E-04    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     5.50735814E-10    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     6.85343115E-02    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     2.25938764E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     2.54791230E-07    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     4.62868731E-03    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     4.62868731E-03    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     4.62868731E-03    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     4.62868731E-03    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     3.30214193E-01    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     3.30214193E-01    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     4.15199776E-04    2     1000016       -16   # BR(~chi_30 -> ~nu_tau1  nu_taub)
     4.15199776E-04    2    -1000016        16   # BR(~chi_30 -> ~nu_tau1* nu_tau )
     3.28512908E-11    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     8.56559315E-11    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     5.42419003E-13    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     1.81483380E-12    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     2.45637122E-17    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     3.12535531E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     1.41253158E-04    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     1.48662584E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     1.97095293E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     2.24192615E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.24192615E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     2.06402189E-05    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     6.98196141E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     4.11792913E-10    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     5.02809255E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     1.66422721E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     1.60060335E-07    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     4.22030317E-04    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     8.20491580E-04    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     1.94956541E-07    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     2.89786840E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     2.89786840E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     2.80902795E-04    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     2.80902795E-04    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     2.89786840E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     2.89786840E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     2.80902795E-04    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     2.80902795E-04    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     7.72444642E-02    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     7.72444642E-02    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     1.30146951E-02    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     1.30146951E-02    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     1.56452683E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     1.56452683E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     1.56452683E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     1.56452683E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     1.64134026E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     1.64134026E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     2.54802922E-16    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     5.06500588E-12    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     1.28898812E-12    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     4.36981948E-12    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     2.03234626E-17    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
#         PDG            Width
DECAY   1000045     3.73892575E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     7.85813882E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.70841563E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     3.15727475E-03    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.43093766E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.43093766E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     2.10074403E-05    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     7.12542959E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     2.82564571E-10    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     2.74314853E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     9.23391844E-02    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     2.32012468E-07    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     3.93684565E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     1.13204095E-01    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     3.32949181E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     5.70997415E-03    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     5.70997415E-03    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     1.49235142E-03    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     1.49235142E-03    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     5.70997415E-03    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     5.70997415E-03    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     1.49235142E-03    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     1.49235142E-03    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     5.03193720E-02    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     5.03193720E-02    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     1.86985422E-02    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     1.86985422E-02    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     8.90622729E-03    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     8.90622729E-03    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     8.90622729E-03    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     8.90622729E-03    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     9.29275192E-03    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     9.29275192E-03    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     2.59458641E-13    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     6.90450678E-12    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     9.47990524E-13    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     3.21876762E-12    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     1.92848134E-20    2     1000039        45   # BR(~chi_50 -> ~gravitino H3)
     1.42019559E-17    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
     1.69973953E-20    2     1000039        46   # BR(~chi_50 -> ~gravitino A2)
#         PDG            Width
DECAY   1000021     3.50090241E-01   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     1.17768315E-08    2     1000039        21   # BR(~g -> ~gravitino g)
     1.86031298E-08    2     1000022        21   # BR(~g -> ~chi_10 g)
     2.13533214E-07    2     1000023        21   # BR(~g -> ~chi_20 g)
     2.72627206E-04    2     1000025        21   # BR(~g -> ~chi_30 g)
     1.63272740E-03    2     1000035        21   # BR(~g -> ~chi_40 g)
     1.62659553E-03    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     3.10946119E-09    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     7.40644338E-03    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.64361051E-02    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     1.11584513E-05    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     1.44025045E-03    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     3.17552186E-09    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     2.50171267E-02    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.69157196E-02    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     9.87795664E-06    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     1.29683001E-03    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     3.10946119E-09    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     7.40644338E-03    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.64361051E-02    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     1.11584513E-05    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     1.44025045E-03    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     3.17552186E-09    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     2.50171267E-02    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.69157196E-02    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     9.87795664E-06    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     1.29683001E-03    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     7.92579207E-09    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     1.01001885E-02    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     3.10679859E-02    3     1000025         5        -5   # BR(~g -> ~chi_30 b  bb)
     1.58400099E-02    3     1000035         5        -5   # BR(~g -> ~chi_40 b  bb)
     1.51021808E-02    3     1000045         5        -5   # BR(~g -> ~chi_50 b  bb)
     1.83334548E-06    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     4.98193977E-02    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     2.03185450E-02    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     9.89666357E-02    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     1.05035585E-01    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     3.33320840E-02    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     3.33320840E-02    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     2.70492122E-03    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     2.70492122E-03    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     3.33320840E-02    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     3.33320840E-02    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     2.70492122E-03    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     2.70492122E-03    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     4.96467842E-02    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     4.96467842E-02    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     1.34811508E-01    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     1.34811508E-01    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
     4.18970612E-05    3     1000006        -5       -24   # BR(~g -> ~t_1    bb W-)
     4.18970612E-05    3    -1000006         5        24   # BR(~g -> ~t_1*   b  W+)
#         PDG            Width
DECAY   1000011     4.79932986E-01   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     3.25615873E-08    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     9.95247521E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     1.61583215E-03    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     3.13661419E-03    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     5.19694134E-11    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     3.58813067E-07   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     3.77909080E-01    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     2.21482471E-06    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#                    selectron_R 3-body decays
#           BR         NDA      ID1       ID2       ID3
     3.36508928E-01    3    -1000015        11        15   # BR(~e_R- -> ~tau_1+ e- tau-)
     2.85579778E-01    3     1000015        11       -15   # BR(~e_R- -> ~tau_1- e- tau+)
#         PDG            Width
DECAY   1000013     4.79932986E-01   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     3.25615873E-08    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     9.95247521E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     1.61583215E-03    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     3.13661419E-03    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     5.19694134E-11    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     3.58813067E-07   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     3.77909080E-01    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     2.21482471E-06    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#           BR         NDA      ID1       ID2       ID3
#                    smuon_R 3-body decays
     3.36508928E-01    3    -1000015        13        15   # BR(~mu_R- -> ~tau_1+ mu- tau-)
     2.85579778E-01    3     1000015        13       -15   # BR(~mu_R- -> ~tau_1- mu- tau+)
#         PDG            Width
DECAY   1000015     1.46168896E-07   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     9.99996262E-01    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     3.73783934E-06    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     1.66329812E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     1.66124014E-08    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     2.92842858E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     2.27287978E-04    2     1000025        15   # BR(~tau_2- -> ~chi_30 tau-)
     5.30523087E-04    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     8.04364802E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     2.74570958E-01    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     1.21276612E-06    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     3.51390663E-01    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     1.48547027E-11    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     4.94561442E-01   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     9.26481005E-07    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     9.99520947E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     1.44385951E-04    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     3.33740913E-04    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     4.89697520E-11    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     4.94561442E-01   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     9.26481005E-07    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     9.99520947E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     1.44385951E-04    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     3.33740913E-04    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     4.89697520E-11    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     1.60072225E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     2.84226780E-07    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     3.03656046E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     6.96343670E-01    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     1.54357906E-11    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     2.43238252E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     1.17352720E-08    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.08369685E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.53225154E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     2.18388279E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     2.40190660E-02    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     5.12513456E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     4.18843387E-02    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.57302617E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     2.55506543E-10    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     5.14849007E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     7.55609556E-08    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     8.41963494E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     5.64086489E-04    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     3.38262914E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     2.02861905E-03    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     1.55105461E-01    2     1000021         2   # BR(~u_R -> ~g      u)
     9.62043382E-10    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     2.43165948E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     2.99327259E-08    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.25788222E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.47876334E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     3.68322561E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     2.75179506E-02    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     4.89546796E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     6.24056529E-02    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.59706091E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     2.56398185E-10    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     1.69044265E+00   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     5.72878565E-08    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     6.37985784E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     4.26657149E-04    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     2.55438519E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     1.53156222E-03    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     3.59800498E-01    2     1000021         1   # BR(~d_R -> ~g      d)
     2.86136780E-09    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     2.43238252E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     1.17352720E-08    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.08369685E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.53225154E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     2.18388279E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     2.40190660E-02    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     5.12513456E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     4.18843387E-02    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.57302617E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     2.55506543E-10    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     5.14849007E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     7.55609556E-08    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     8.41963494E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     5.64086489E-04    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     3.38262914E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     2.02861905E-03    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     1.55105461E-01    2     1000021         4   # BR(~c_R -> ~g      c)
     9.62043382E-10    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     2.43165948E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     2.99327259E-08    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.25788222E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.47876334E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     3.68322561E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     2.75179506E-02    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     4.89546796E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     6.24056529E-02    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.59706091E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     2.56398185E-10    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     1.69044265E+00   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     5.72878565E-08    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     6.37985784E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     4.26657149E-04    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     2.55438519E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     1.53156222E-03    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     3.59800498E-01    2     1000021         3   # BR(~s_R -> ~g      s)
     2.86136780E-09    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     3.47055343E+01   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     2.59431285E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.10436332E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     4.39482789E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     2.28396287E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.69535060E-01    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     9.14100681E-02    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.56271379E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     8.48067885E-11    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     4.10982045E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     2.23279831E-06    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     7.32116825E-03    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.30386638E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     2.15193703E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     2.44198863E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     2.45809981E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     1.27318165E-01    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.81737105E-03    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     5.55328470E-03    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     2.10249644E-09    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     3.18446230E-03    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     1.17669724E-10    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#                    stop2 3-body decays
#           BR         NDA      ID1       ID2       ID3
     2.97424178E-09    3     1000022         5        24   # BR(~t_2 -> ~chi_10  b  W+)
     9.58424602E-04    3     1000023         5        24   # BR(~t_2 -> ~chi_20  b  W+)
     1.26497690E-02    3     1000025         5        24   # BR(~t_2 -> ~chi_30  b  W+)
     2.59196250E-03    3     1000035         5        24   # BR(~t_2 -> ~chi_40  b  W+)
     3.01113462E-03    3     1000045         5        24   # BR(~t_2 -> ~chi_50  b  W+)
     6.32918640E-14    3     1000022         5        37   # BR(~t_2 -> ~chi_10  b  H+)
     7.91534680E-08    3     1000023         5        37   # BR(~t_2 -> ~chi_20  b  H+)
     3.62660428E-08    3     1000025         5        37   # BR(~t_2 -> ~chi_30  b  H+)
     9.28726221E-09    3     1000035         5        37   # BR(~t_2 -> ~chi_40  b  H+)
     3.87993907E-09    3     1000045         5        37   # BR(~t_2 -> ~chi_50  b  H+)
     8.92390596E-07    3     1000005        -1         2   # BR(~t_2 -> ~b_1     db u)
     2.88416910E-11    3     2000005        -1         2   # BR(~t_2 -> ~b_2     db u)
     8.92390596E-07    3     1000005        -3         4   # BR(~t_2 -> ~b_1     sb c)
     2.88416910E-11    3     2000005        -3         4   # BR(~t_2 -> ~b_2     sb c)
     2.95635637E-07    3     1000005       -15        16   # BR(~t_2 -> ~b_1     tau+ nu_tau)
     4.40315921E-12    3     2000005       -15        16   # BR(~t_2 -> ~b_2     tau+ nu_tau)
     2.97463532E-07    3     1000005       -11        12   # BR(~t_2 -> ~b_1     e+   nu_e)
     9.61389699E-12    3     2000005       -11        12   # BR(~t_2 -> ~b_2     e+   nu_e)
     2.97463532E-07    3     1000005       -13        14   # BR(~t_2 -> ~b_1     mu+  nu_mu)
     9.61389699E-12    3     2000005       -13        14   # BR(~t_2 -> ~b_2     mu+  nu_mu)
     2.51544954E-08    3     1000006         5        -5   # BR(~t_2 -> ~t_1     b    bb)
     5.60943088E-09    3     1000006        15       -15   # BR(~t_2 -> ~t_1     tau+ tau-)
#         PDG            Width
DECAY   1000005     1.02196987E+01   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     5.69927188E-08    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.07983617E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     1.38731007E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     1.35069784E-01    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     7.43733866E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     2.77903163E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.55369922E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     1.05529163E-02    2     1000021         5   # BR(~b_1 -> ~g      b )
     1.61474524E-05    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     4.29053926E-10    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     3.74449115E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     1.37346865E-08    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     7.04165699E-03    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.19869410E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     4.29074414E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     6.43388543E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     2.53934310E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     4.86084532E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     1.96917917E-02    2     1000021         5   # BR(~b_2 -> ~g      b )
     5.98578922E-09    2     1000005        36   # BR(~b_2 -> ~b_1    A1 )
     3.84779341E-03    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     1.31446915E-10    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino


==> anc/P3.slha <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.6.0      # Version number
     3   # Muon magn. mom. more than 2 sigma away
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     1.46753000E+05   # MSUSYEFF
     2     3.32986000E+07   # MMESS
     3     2.58850000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     6.75751000E-03   # LAMBDA AT THE SUSY SCALE
#   62     3.50233977E-04   # KAPPA AT THE SUSY SCALE
#   63    -1.64971891E+00   # ALAMBDA AT THE MES SCALE
#   65     1.01348962E+03   # MUEFF AT THE SUSY SCALE
#   70    -5.25661256E+03   # MS^2 AT THE MES SCALE
#   71    -5.17968151E+03   # MS^2_REF
#   72    -7.37078505E-03   # DELTA
    73     1.26222000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     9.76644403E+01   # lightest neutral scalar
        35     1.22874922E+02   # second neutral scalar
        45     1.07022040E+03   # third neutral scalar
        36     2.79241784E+01   # lightest pseudoscalar
        46     1.07020206E+03   # second pseudoscalar
        37     1.07294946E+03   # charged Higgs
   1000001     2.25933068E+03   #  ~d_L
   2000001     2.13699118E+03   #  ~d_R
   1000002     2.25802382E+03   #  ~u_L
   2000002     2.14907737E+03   #  ~u_R
   1000003     2.25933068E+03   #  ~s_L
   2000003     2.13699118E+03   #  ~s_R
   1000004     2.25802382E+03   #  ~c_L
   2000004     2.14907737E+03   #  ~c_R
   1000005     2.09155614E+03   #  ~b_1
   2000005     2.13580570E+03   #  ~b_2
   1000006     1.90367635E+03   #  ~t_1
   2000006     2.13983987E+03   #  ~t_2
   1000011     7.86452435E+02   #  ~e_L
   2000011     4.06010908E+02   #  ~e_R
   1000012     7.82654935E+02   #  ~nue_L
   1000013     7.86452435E+02   #  ~mu_L
   2000013     4.06010908E+02   #  ~mu_R
   1000014     7.82654935E+02   #  ~numu_L
   1000015     3.76393964E+02   #  ~tau_1
   2000015     7.83586057E+02   #  ~tau_2
   1000016     7.76792647E+02   #  ~nutau_L
   1000021     2.09102032E+03   #  ~g
   1000022     1.05727187E+02   # neutralino(1)
   1000023     4.00330974E+02   # neutralino(2)
   1000025     7.58205624E+02   # neutralino(3)
   1000035    -1.02223299E+03   # neutralino(4)
   1000045     1.03476958E+03   # neutralino(5)
   1000024     7.58171797E+02   # chargino(1)
   1000037     1.03485195E+03   # chargino(2)
   1000039     1.17554997E-06   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.29387155E-04   # BR(b -> s gamma)
    11     3.59032982E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.79810686E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.04E-1 < Delta M_d < 5.16E-1:
     2     5.27071772E-01   # Delta M_d in ps^-1
    21     9.00690891E-01   # Delta M_d +Theor.Err.
    22     1.53855547E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7717E+1 < Delta Ms < 1.7805E+1:
     3     1.87063702E+01   # Delta M_s in ps^-1
    31     2.39425311E+01   # Delta M_s +Theor.Err.
    32     1.34773525E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.2E-9 < BR(Bs->mu+mu-) < 5.2E-9:
     4     2.54871553E-09   # BR(Bs -> mu+mu-)
    41     3.73077945E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     1.55932050E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.04042694E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.77515683E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     5.39696855E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     4.97985419E-10   # Del_a_mu
    61     7.88956114E-10   # Del_a_mu + Theor.Err.
    62     2.07014724E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.94834994E+03 # (STOP/SBOTTOM MASSES)
     1     1.01277454E+03   # MUEFF
     2     2.57577387E+01   # TAN(BETA)
     3     2.41407093E+02   # V(Q)
     4     1.39437903E+06   # MA^2
     5     7.79771299E+02   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -1.87315351E-02   # S_(1,1)
  1  2    -4.79020411E-01   # S_(1,2)
  1  3     8.77603883E-01   # S_(1,3)
  2  1     3.44962805E-02   # S_(2,1)
  2  2     8.76925648E-01   # S_(2,2)
  2  3     4.79386498E-01   # S_(2,3)
  3  1     9.99229271E-01   # S_(3,1)
  3  2    -3.92537148E-02   # S_(3,2)
  3  3    -9.82588950E-05   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     9.60744367E-05   # P_(1,1)
  1  2     3.71158728E-06   # P_(1,2)
  1  3     9.99999995E-01   # P_(1,3)
  2  1     9.99254598E-01   # P_(2,1)
  2  2     3.86036159E-02   # P_(2,2)
  2  3    -9.61461037E-05   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     1.42163261E-01   # Rst_(1,1)
  1  2     9.89843224E-01   # Rst_(1,2)
  2  1    -9.89843224E-01   # Rst_(2,1)
  2  2     1.42163261E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     3.62678074E-01   # Rsb_(1,1)
  1  2     9.31914489E-01   # Rsb_(1,2)
  2  1    -9.31914489E-01   # Rsb_(2,1)
  2  2     3.62678074E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     9.90972184E-02   # Rsl_(1,1)
  1  2     9.95077756E-01   # Rsl_(1,2)
  2  1    -9.95077756E-01   # Rsl_(2,1)
  2  2     9.90972184E-02   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     1.69523774E-04   # N_(1,1)
  1  2    -1.41203177E-04   # N_(1,2)
  1  3     9.42991472E-05   # N_(1,3)
  1  4    -1.16309156E-03   # N_(1,4)
  1  5     9.99999295E-01   # N_(1,5)
  2  1     9.98453986E-01   # N_(2,1)
  2  2    -5.13462464E-03   # N_(2,2)
  2  3     5.09428879E-02   # N_(2,3)
  2  4    -2.16345863E-02   # N_(2,4)
  2  5    -1.99953730E-04   # N_(2,5)
  3  1     1.68315064E-02   # N_(3,1)
  3  2     9.75377121E-01   # N_(3,2)
  3  3    -1.75062337E-01   # N_(3,3)
  3  4     1.33076132E-01   # N_(3,4)
  3  5     3.06161179E-04   # N_(3,5)
  4  1    -2.05235227E-02   # N_(4,1)
  4  2     3.05038413E-02   # N_(4,2)
  4  3     7.05780703E-01   # N_(4,3)
  4  4     7.07475311E-01   # N_(4,4)
  4  5     7.64091049E-04   # N_(4,5)
  5  1     4.88374260E-02   # N_(5,1)
  5  2    -2.18363466E-01   # N_(5,2)
  5  3    -6.84566717E-01   # N_(5,3)
  5  4     6.93757897E-01   # N_(5,4)
  5  5     8.32345881E-04   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.68699093E-01   # U_(1,1)
  1  2    -2.48237923E-01   # U_(1,2)
  2  1     2.48237923E-01   # U_(2,1)
  2  2     9.68699093E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.82025156E-01   # V_(1,1)
  1  2    -1.88750078E-01   # V_(1,2)
  2  1     1.88750078E-01   # V_(2,1)
  2  2     9.82025156E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.79377738E-01   # U-type fermions
  1  2    -4.85227474E-01   # D-type fermions
  1  3    -4.84658172E-01   # b-quarks
  1  4    -4.79386455E-01   # W,Z bosons
  1  5     4.80229214E-01   # Gluons
  1  6     4.78983923E-01   # Photons
# H2
  2  1     8.77579793E-01   # U-type fermions
  2  2     8.93602310E-01   # D-type fermions
  2  3     8.92042984E-01   # b-quarks
  2  4     8.77603671E-01   # W,Z bosons
  2  5     8.78902085E-01   # Gluons
  2  6     8.76344332E-01   # Photons
# H3
  3  1    -3.92829962E-02   # U-type fermions
  3  2     2.58843438E+01   # D-type fermions
  3  3     2.33614324E+01   # b-quarks
  3  4    -6.50591973E-04   # W,Z bosons
  3  5     8.80086790E-02   # Gluons
  3  6     5.78519375E-02   # Photons
# A1
  4  1     3.71435595E-06   # U-type fermions
  4  2     2.48874189E-03   # D-type fermions
  4  3     2.24653522E-03   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     1.49338568E-03   # Gluons
  4  6     1.31216093E-03   # Photons
# A2
  5  1     3.86324124E-02   # U-type fermions
  5  2     2.58849999E+01   # D-type fermions
  5  3     2.33658477E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.34331001E-01   # Gluons
  5  6     6.45823326E-02   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.229811         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.770188         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.423270E-06     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.229811         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.770188         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.423270E-06     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.230620         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.772469         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.774553E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.223020E-05     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.180448E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.229426         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.767979         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.334685E-02     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.172177E-05     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.417088E-02     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.234894         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.795741         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     545.757         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.504692E-05     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         545.963         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.229803         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.770146         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.154315E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.137964E-10     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.149246E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.235446         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.798525         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     669.999         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.619384E-05     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         670.033         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  2.13611918E+03 # (SUSY SCALE)
     1     3.64560336E-01   # g1(Q,DR_bar)
     2     6.39624017E-01   # g2(Q,DR_bar)
     3     1.02354933E+00   # g3(Q,DR_bar)
BLOCK YU Q=  2.13611918E+03 # (SUSY SCALE)
  3  3     8.34102967E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  2.13611918E+03 # (SUSY SCALE)
  3  3     3.16791010E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  2.13611918E+03 # (SUSY SCALE)
  3  3     2.59819609E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  2.13611918E+03 # (SUSY SCALE)
  3  3    -8.79096623E+02   # ATOP
BLOCK TU Q=  2.13611918E+03 # (SUSY SCALE)
  3  3    -8.79096623E+02   # ATOP
BLOCK AD Q=  2.13611918E+03 # (SUSY SCALE)
  3  3    -1.02429070E+03   # ABOT
BLOCK TD Q=  2.13611918E+03 # (SUSY SCALE)
  3  3    -1.02429070E+03   # ABOT
BLOCK AE Q=  2.13611918E+03 # (SUSY SCALE)
  2  2    -1.25737845E+02   # AMUON
  3  3    -1.24055717E+02   # ATAU
BLOCK TE Q=  2.13611918E+03 # (SUSY SCALE)
  2  2    -1.25737845E+02   # AMUON
  3  3    -1.24055717E+02   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  2.13611918E+03 # (SUSY SCALE)
     1     4.07047017E+02   # M1
     2     7.47094051E+02   # M2
     3     1.92883687E+03   # M3
    21     3.81040994E+05   # M_HD^2
    22    -9.20230598E+05   # M_HU^2
    31     7.85140741E+02   # M_eL
    32     7.85140741E+02   # M_muL
    33     7.79297153E+02   # M_tauL
    34     4.03743819E+02   # M_eR
    35     4.03743819E+02   # M_muR
    36     3.80094621E+02   # M_tauR
    41     2.19533998E+03   # M_q1L
    42     2.19533998E+03   # M_q2L
    43     2.06748228E+03   # M_q3L
    44     2.08171388E+03   # M_uR
    45     2.08171388E+03   # M_cR
    46     1.83608223E+03   # M_tR
    47     2.06868378E+03   # M_dR
    48     2.06868378E+03   # M_sR
    49     2.03373880E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  2.13611918E+03 # (SUSY SCALE)
     1     6.75751000E-03   # LAMBDA(Q,DR_bar)
     2     3.50233977E-04   # KAPPA(Q,DR_bar)
     3    -6.56997551E-01   # ALAMBDA
     4    -4.94822582E+00   # AKAPPA
     5     1.01348962E+03   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -5.25983548E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     4.81951765E+06   # M_q1L^2
  2  2     4.81951765E+06   # M_q2L^2
  3  3     4.27448300E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     4.33353267E+06   # M_uR^2
  2  2     4.33353267E+06   # M_cR^2
  3  3     3.37119794E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     4.27945259E+06   # M_dR^2
  2  2     4.27945259E+06   # M_sR^2
  3  3     4.13609353E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     6.16445983E+05   # M_eL^2
  2  2     6.16445983E+05   # M_muL^2
  3  3     6.07304052E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     1.63009071E+05   # M_eR^2
  2  2     1.63009071E+05   # M_muR^2
  3  3     1.44471921E+05   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     1.42163261E-01   # R_u_33
  3  6     9.89843224E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     1.42163261E-01   # R_u_66
  6  3    -9.89843224E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     3.62678074E-01   # R_d_33
  3  6     9.31914489E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     3.62678074E-01   # R_d_66
  6  3    -9.31914489E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     9.90972184E-02   # R_e_33
  3  6     9.95077756E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     9.90972184E-02   # R_e_66
  6  3    -9.95077756E-01   # R_e_63
# 
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  3.32986000E+07 # (MES SCALE)
     1     4.02973544E-01   # g1(MMES,DR_bar)
     2     6.59356554E-01   # g2(MMES,DR_bar)
     3     8.73569736E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  3.32986000E+07 # (MES SCALE)
  3  3     7.14487734E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  3.32986000E+07 # (MES SCALE)
  3  3     2.33265905E-01   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  3.32986000E+07 # (MES SCALE)
  3  3     2.41303329E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  3.32986000E+07 # (MES SCALE)
  3  3    -6.03405795E-07   # ATOP
BLOCK MESAD Q=  3.32986000E+07 # (MES SCALE)
  3  3    -1.20770616E-06   # ABOT
BLOCKMES AE Q=  3.32986000E+07 # (MES SCALE)
  2  2    -3.40957456E-07   # AMUON
  3  3    -3.51579040E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  3.32986000E+07 # (MES SCALE)
     1     5.03037637E+02   # M1
     2     8.08052013E+02   # M2
     3     1.41838399E+03   # M3
    21     5.27664869E+05   # M_HD^2
    22     5.27664861E+05   # M_HU^2
    31     7.26405493E+02   # M_eL
    32     7.26405493E+02   # M_muL
    33     7.26405493E+02   # M_tauL
    34     3.89650122E+02   # M_eR
    35     3.89650122E+02   # M_muR
    36     3.89650122E+02   # M_tauR
    41     1.78222534E+03   # M_q1L
    42     1.78222534E+03   # M_q2L
    43     1.78222534E+03   # M_q3L
    44     1.65827633E+03   # M_uR
    45     1.65827633E+03   # M_cR
    46     1.65827633E+03   # M_tR
    47     1.64294592E+03   # M_dR
    48     1.64294592E+03   # M_sR
    49     1.64294592E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  3.32986000E+07 # (MES SCALE)
     1     7.05970830E-03   # LAMBDA(MMES,DR_bar)
     2     3.50240150E-04   # KAPPA(MMES,DR_bar)
     3    -1.64971919E+00   # ALAMBDA
     4    -4.94915674E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -5.25661256E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     1.59009180E-02   # LPP
    13     2.05710381E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.61707748E+16 # (GUT SCALE)
     1     8.21656268E-01   # g1(MGUT), GUT normalization
     2     8.21656268E-01   # g2(MGUT)
     3     8.12461778E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.61707748E+16 # (GUT SCALE)
  3  3     4.59774547E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.61707748E+16 # (GUT SCALE)
  3  3     1.25197222E-01   # HBOT(MGUT)
BLOCK GUTYE Q=  1.61707748E+16 # (GUT SCALE)
  3  3     1.86816604E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.61707748E+16 # (GUT SCALE)
     1     6.54867705E-03   # LAMBDA(MGUT)
     2     3.50417909E-04   # KAPPA(MGUT)
    13     1.26222005E-02   # LPP(MGUT)
    14     1.26222005E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.33808145E+01   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     1.50775614E+02   # PM=LAMBDA
     9    -1.50723795E+02   # PM=KAPPA
    10    -1.68627073E+02   # PM=HTOP
    11     1.00911931E+01   # PM=G1
    12     1.44510387E+02   # PM=G2
    13    -1.60371631E+01   # PM=MMES
    14     1.99096294E+01   # PM=LPP
    15     1.31849015E+02   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     1.68627073E+02   # MAX
    22                 10   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     2.30665297E-01   # VBF/VH -> H1 -> tautau
    12     2.31477026E-01   # ggF -> H1 -> tautau
    13     2.30078146E-01   # VBF/VH -> H1 -> bb
    14     2.30069778E-01   # ttH -> H1 -> bb
    15     2.25145367E-01   # VBF/VH -> H1 -> ZZ/WW
    16     2.25937671E-01   # ggF -> H1 -> ZZ/WW
    17     2.24780546E-01   # VBF/VH -> H1 -> gammagamma
    18     2.25571566E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     7.79530866E-01   # VBF/VH -> H2 -> tautau
    22     7.81839202E-01   # ggF -> H2 -> tautau
    23     7.76485433E-01   # VBF/VH -> H2 -> bb
    24     7.76443181E-01   # ttH -> H2 -> bb
    25     7.51868019E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.54094441E-01   # ggF -> H2 -> ZZ/WW
    27     7.49755513E-01   # VBF/VH -> H2 -> gammagamma
    28     7.51975679E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     1.85658514E-02   # VBF/VH -> H3 -> tautau
    32     3.39741401E+02   # ggF -> H3 -> tautau
    33     1.02578983E-02   # VBF/VH -> H3 -> bb
    34     3.73981570E+01   # ttH -> H3 -> bb
    35     1.17289180E-11   # VBF/VH -> H3 -> ZZ/WW
    36     2.14630558E-07   # ggF -> H3 -> ZZ/WW
    37     9.27473951E-08   # VBF/VH -> H3 -> gammagamma
    38     1.69720899E-03   # ggF -> H3 -> gammagamma
    39     1.08622029E-16   # VBF/VH -> H3 -> invisible
   310     1.98770309E-12   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     6.07956440E+00   # Hgammagamma
     2     5.94906953E+00   # Hff
     3     4.80844983E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.95754570E-11
 A2 -0.94815347E-11
 A3  0.00000000E+00
 A4 -0.57767816E-03
 A5  0.32489300E-02
 A6 -0.52482401E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.12027596E+00
 L2  0.22156422E+00
 L3  0.80392153E-01
 L4 -0.20352023E+00
 L5 -0.86502261E-04
 L6 -0.13762139E-03
 L7 -0.18561590E-02
 K1  0.44766257E-04
 K2  0.44327160E-04
 K3  0.12269808E-06
 K4 -0.12868542E-12
 K5  0.00000000E+00
 K6  0.22847140E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.10781343E+00
 XVEV  0.14997970E+06
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.6.0      # Version number
#           PDG          Width
DECAY        25     5.70618622E-04   # Lightest neutral Higgs scalar
     4.35221904E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.90624557E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.95269358E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.33511977E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.60774388E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.44634560E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.32582569E-01    2           5        -5   # BR(H_1 -> b bbar)
     3.35672949E-03    2          24       -24   # BR(H_1 -> W+ W-)
     1.28791174E-05    2          23        23   # BR(H_1 -> Z Z)
     1.47097989E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.99726759E-05    2          23        22   # BR(H_1 -> Z gamma)
     2.63974571E-04    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     2.92453669E-03   # 2nd neutral Higgs scalar
     5.50748344E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.74983620E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.45828911E-04    2          13       -13   # BR(H_2 -> muon muon)
     6.94453731E-02    2          15       -15   # BR(H_2 -> tau tau)
     5.25392058E-04    2           3        -3   # BR(H_2 -> s sbar)
     3.02028001E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.64714603E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.59730867E-01    2          24       -24   # BR(H_2 -> W+ W-)
     1.63892838E-02    2          23        23   # BR(H_2 -> Z Z)
     2.27442648E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.36475792E-03    2          23        22   # BR(H_2 -> Z gamma)
     3.18279234E-05    2          36        36   # BR(H_2 -> A_1 A_1)
     6.86189711E-15    2          23        36   # BR(H_2 -> A_1 Z)
DECAY        45     9.59160273E+00   # 3rd neutral Higgs scalar
     3.91628154E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.28120046E-08    2          11       -11   # BR(H_3 -> e- e+)
     5.47767768E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.54932653E-01    2          15       -15   # BR(H_3 -> tau tau)
     7.99638103E-04    2           3        -3   # BR(H_3 -> s sbar)
     6.17066986E-06    2           4        -4   # BR(H_3 -> c cbar)
     8.35746720E-01    2           5        -5   # BR(H_3 -> b bbar)
     7.60862355E-03    2           6        -6   # BR(H_3 -> t tbar)
     1.71602076E-05    2          24       -24   # BR(H_3 -> W+ W-)
     8.49748473E-06    2          23        23   # BR(H_3 -> Z Z)
     9.99158877E-08    2          22        22   # BR(H_3 -> gamma gamma)
     3.35639889E-07    2          23        22   # BR(H_3 -> Z gamma)
     2.25638595E-06    2          25        25   # BR(H_3 -> H_1 H_1)
     2.09862422E-05    2          25        35   # BR(H_3 -> H_1 H_2)
     4.64544531E-05    2          35        35   # BR(H_3 -> H_2 H_2)
     3.12183458E-13    2          36        36   # BR(H_3 -> A_1 A_1)
     3.78512895E-07    2          23        36   # BR(H_3 -> A_1 Z)
     2.56625914E-10    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     2.94523809E-08    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     2.95955604E-07    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     2.01302771E-04    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     1.66265988E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.66265988E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     1.81287499E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     4.24011591E-09   # Lightest pseudoscalar
     4.78542348E-03    2          21        21   # BR(A_1 -> gluon gluon)
     6.99073947E-09    2          11       -11   # BR(A_1 -> e- e+)
     2.98875347E-04    2          13       -13   # BR(A_1 -> muon muon)
     8.38513231E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.71850829E-04    2           3        -3   # BR(A_1 -> s sbar)
     6.48874566E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.09540425E-01    2           5        -5   # BR(A_1 -> b bbar)
     3.22050326E-06    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     9.60144282E+00   # 2nd pseudoscalar
     9.18801657E-05    2          21        21   # BR(A_2 -> gluon gluon)
     1.27993037E-08    2          11       -11   # BR(A_2 -> e- e+)
     5.47224771E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.54780771E-01    2          15       -15   # BR(A_2 -> tau tau)
     7.98925716E-04    2           3        -3   # BR(A_2 -> s sbar)
     1.44207343E-05    2           4        -4   # BR(A_2 -> c cbar)
     8.35251909E-01    2           5        -5   # BR(A_2 -> b bbar)
     8.00828502E-03    2           6        -6   # BR(A_2 -> t tbar)
     1.17702888E-07    2          22        22   # BR(A_2 -> gamma gamma)
     3.08365253E-07    2          23        22   # BR(A_2 -> Z gamma)
     1.10878967E-07    2          36        25   # BR(A_2 -> A_1 H_1)
     3.68563802E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     2.03422390E-06    2          23        25   # BR(A_2 -> Z H_1)
     1.50331343E-05    2          23        35   # BR(A_2 -> Z H_2)
     2.64832187E-10    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     5.18803783E-08    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     5.68222879E-07    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     4.87978272E-04    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
DECAY        37     9.53431165E+00   # Charged Higgs
     5.52492504E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.56270736E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.83749263E-05    2           2        -3   # BR(H+ -> u sbar)
     7.92945722E-04    2           4        -3   # BR(H+ -> c sbar)
     1.32623136E-05    2           2        -5   # BR(H+ -> u bbar)
     1.32625204E-03    2           4        -5   # BR(H+ -> c bbar)
     8.40987264E-01    2           6        -5   # BR(H+ -> t bbar)
     2.07516219E-06    2          24        25   # BR(H+ -> W+ H_1)
     1.53380274E-05    2          24        35   # BR(H+ -> W+ H_2)
     3.85622986E-07    2          24        36   # BR(H+ -> W+ A_1)
     8.73547866E-07    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     9.24540114E-02   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     7.30461173E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     3.04737644E-04    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     2.68640367E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     2.09111522E-12    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     5.36452765E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     5.12377219E-03    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     5.12377219E-03    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     2.83203123E-02    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     8.63348877E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     8.63348877E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     7.95924827E-02    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     1.16898805E-02    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.60777508E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     7.69127335E-05    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     1.04660340E-01    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.66380533E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     5.35575196E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     1.67429449E-01    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     2.17837717E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     9.54915615E-14    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000022     4.12287208E-18   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     1.59762366E-08    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     8.29973014E-09    2     1000039        23   # BR(~chi_10 -> ~gravitino Z)
     4.76787167E-04    2     1000039        25   # BR(~chi_10 -> ~gravitino H1)
     9.99523189E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     2.81115375E-02   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     2.66242655E-07    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     1.78925038E-05    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     5.57051763E-05    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     5.94833729E-12    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     4.99963068E-01    2     1000015       -15   # BR(~chi_20 -> ~tau_1-   tau+)
     4.99963068E-01    2    -1000015        15   # BR(~chi_20 -> ~tau_1+   tau-)
     2.27957445E-13    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     6.13517923E-14    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     1.01634602E-17    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     3.07337472E-17    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     5.68991911E-21    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     9.75946522E-02   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     2.64057997E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     2.14437917E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     6.14129130E-05    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     2.01363982E-04    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     9.98294079E-11    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     6.22192193E-02    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     2.00966150E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     7.49772357E-08    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     2.96047311E-03    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     2.96047311E-03    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     2.96047311E-03    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     2.96047311E-03    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     3.51328925E-01    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     3.51328925E-01    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     5.29647525E-13    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     1.44038427E-12    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     3.62482237E-15    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     1.18051845E-14    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     8.93589167E-20    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     5.12102127E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     5.15282122E-05    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     1.05018041E-01    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     2.42121905E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     2.53891571E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.53891571E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     8.41968765E-06    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     2.77325762E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     6.36228361E-11    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     4.31174856E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     1.40524086E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     4.96041042E-08    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     9.85504162E-04    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     2.84272268E-03    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     8.16568656E-08    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     2.39254284E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     2.39254284E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     1.57705121E-04    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     1.57705121E-04    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     2.39254284E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     2.39254284E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     1.57705121E-04    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     1.57705121E-04    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     4.90166026E-02    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     4.90166026E-02    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     1.16415920E-02    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     1.16415920E-02    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     1.23868937E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     1.23868937E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     1.23868937E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     1.23868937E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     1.29161912E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     1.29161912E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     1.34929831E-18    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     4.08477923E-14    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     1.08106525E-14    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     3.56500592E-14    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     6.30465520E-20    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
#         PDG            Width
DECAY   1000045     5.48149397E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     3.51565783E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.62848465E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     5.64336075E-03    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.58891075E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.58891075E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     9.86184672E-06    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     3.25287512E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     4.82187553E-11    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     2.36954461E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     7.78785285E-02    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     7.58802791E-08    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     5.08181939E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     1.59066909E-01    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     1.31138108E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     2.48740735E-03    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     2.48740735E-03    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     8.52134645E-04    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     8.52134645E-04    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     2.48740735E-03    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     2.48740735E-03    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     8.52134645E-04    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     8.52134645E-04    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     4.01791698E-02    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     4.01791698E-02    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     1.45555894E-02    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     1.45555894E-02    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     4.26354434E-03    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     4.26354434E-03    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     4.26354434E-03    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     4.26354434E-03    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     4.43537288E-03    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     4.43537288E-03    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     7.78289504E-16    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     5.32719501E-14    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     8.83906108E-15    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     2.91655598E-14    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     5.31822420E-20    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
#         PDG            Width
DECAY   1000021     5.70727419E-01   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     2.91210256E-01    2     1000006        -6   # BR(~g -> ~t_1  tb)
     2.91210256E-01    2    -1000006         6   # BR(~g -> ~t_1* t )
     5.83534784E-11    2     1000039        21   # BR(~g -> ~gravitino g)
     6.33437685E-09    2     1000022        21   # BR(~g -> ~chi_10 g)
     4.98408231E-05    2     1000023        21   # BR(~g -> ~chi_20 g)
     1.34908316E-04    2     1000025        21   # BR(~g -> ~chi_30 g)
     1.42191975E-03    2     1000035        21   # BR(~g -> ~chi_40 g)
     1.30632107E-03    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     7.26940188E-10    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     5.32322926E-03    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.16373259E-02    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     4.71558773E-06    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     3.64520689E-04    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     7.60465799E-10    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     1.78827791E-02    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.18555255E-02    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     4.30024293E-06    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     3.22484935E-04    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     7.26940188E-10    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     5.32322926E-03    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.16373259E-02    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     4.71558773E-06    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     3.64520689E-04    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     7.60465799E-10    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     1.78827791E-02    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.18555255E-02    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     4.30024293E-06    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     3.22484935E-04    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     1.88063522E-09    3     1000022         5        -5   # BR(~g -> ~chi_10 b  bb)
     7.95340970E-03    3     1000023         5        -5   # BR(~g -> ~chi_20 b  bb)
     2.42875917E-02    3     1000025         5        -5   # BR(~g -> ~chi_30 b  bb)
     9.16841995E-03    3     1000035         5        -5   # BR(~g -> ~chi_40 b  bb)
     8.72938027E-03    3     1000045         5        -5   # BR(~g -> ~chi_50 b  bb)
     1.20706762E-07    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     8.79843116E-04    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     1.34379963E-02    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     1.14449313E-02    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     1.51374574E-02    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     2.34897146E-02    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     2.34897146E-02    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     6.70498081E-04    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     6.70498081E-04    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     2.34897146E-02    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     2.34897146E-02    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     6.70498081E-04    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     6.70498081E-04    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     3.72056827E-02    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     3.72056827E-02    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     2.88766568E-02    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     2.88766568E-02    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
     1.60217575E-05    3     1000006        -5       -24   # BR(~g -> ~t_1    bb W-)
     1.60217575E-05    3    -1000006         5        24   # BR(~g -> ~t_1*   b  W+)
#         PDG            Width
DECAY   1000011     6.04135680E-01   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     1.01520199E-08    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     9.24829038E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     2.55768900E-02    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     4.95940622E-02    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     4.14889116E-13    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     1.65227029E-03   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     3.24507749E-05    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     9.99967549E-01    2     1000023        11   # BR(~e_R- -> ~chi_20 e-)
     5.56303298E-12    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#         PDG            Width
DECAY   1000013     6.04135680E-01   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     1.01520199E-08    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     9.24829038E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     2.55768900E-02    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     4.95940622E-02    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     4.14889116E-13    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     1.65227029E-03   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     3.24507749E-05    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     9.99967549E-01    2     1000023        13   # BR(~mu_R- -> ~chi_20 mu-)
     5.56303298E-12    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#         PDG            Width
DECAY   1000015     5.51057833E-08   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     9.99999886E-01    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     1.14204067E-07    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     1.87283978E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     4.47519706E-09    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     3.02078114E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     6.47034573E-03    2     1000025        15   # BR(~tau_2- -> ~chi_30 tau-)
     1.26196361E-02    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     7.91897036E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     2.61504863E-01    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     4.51613204E-07    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     3.38136882E-01    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     1.31409922E-13    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     6.07080420E-01   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     2.86016941E-07    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     9.43109070E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     1.85102482E-02    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     3.83803957E-02    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     4.03004257E-13    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     6.07080420E-01   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     2.86016941E-07    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     9.43109070E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     1.85102482E-02    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     3.83803957E-02    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     4.03004257E-13    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     1.79342992E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     9.60381323E-08    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     3.13460563E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     3.67574379E-03    2     1000025        16   # BR(~nu_tau1 -> ~chi_30 nu_tau)
     7.52556187E-03    2     1000024        15   # BR(~nu_tau1 -> ~chi_1+ tau-)
     6.75338036E-01    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     1.37231340E-13    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     2.49144144E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     4.15228778E-09    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.13334744E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.72011874E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     1.64201940E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     1.00224665E-02    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     5.47878153E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     1.63342456E-02    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.42255580E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     1.96289076E-12    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     5.01310762E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     2.75311937E-08    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     9.03904853E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     2.15206256E-04    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     2.54568996E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     1.42223272E-03    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     9.42031114E-02    2     1000021         2   # BR(~u_R -> ~g      u)
     7.61828906E-12    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     2.49059763E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     1.05198084E-08    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.26419635E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.68781956E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     2.74971893E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     1.18979527E-02    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     5.33733077E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     2.82943658E-02    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.44375703E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     1.96924453E-12    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     1.42826291E+00   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     2.40396544E-08    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     7.88711107E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     1.87349715E-04    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     2.20901750E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     1.23389144E-03    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     2.09646726E-01    2     1000021         1   # BR(~d_R -> ~g      d)
     2.59961907E-11    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     2.49144144E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     4.15228778E-09    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.13334744E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.72011874E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     1.64201940E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     1.00224665E-02    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     5.47878153E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     1.63342456E-02    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.42255580E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     1.96289076E-12    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     5.01310762E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     2.75311937E-08    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     9.03904853E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     2.15206256E-04    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     2.54568996E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     1.42223272E-03    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     9.42031114E-02    2     1000021         4   # BR(~c_R -> ~g      c)
     7.61828906E-12    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     2.49059763E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     1.05198084E-08    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.26419635E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.68781956E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     2.74971893E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     1.18979527E-02    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     5.33733077E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     2.82943658E-02    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.44375703E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     1.96924453E-12    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     1.42826291E+00   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     2.40396544E-08    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     7.88711107E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     1.87349715E-04    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     2.20901750E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     1.23389144E-03    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     2.09646726E-01    2     1000021         3   # BR(~s_R -> ~g      s)
     2.59961907E-11    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     3.02551731E+01   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     1.17848555E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     1.28429009E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     2.79593806E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     2.23490212E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.80312375E-01    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     5.79038046E-02    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.81904042E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     6.65958567E-13    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     4.00678287E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     9.30963660E-07    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     8.08279371E-03    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.40627175E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     2.03697356E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     2.30327211E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     2.81148074E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     9.48119142E-02    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     3.46364707E-03    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     1.09048107E-02    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     8.55525198E-10    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     7.22868730E-03    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     9.08677219E-13    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#                    stop2 3-body decays
#           BR         NDA      ID1       ID2       ID3
     1.09868874E-09    3     1000022         5        24   # BR(~t_2 -> ~chi_10  b  W+)
     1.04830354E-03    3     1000023         5        24   # BR(~t_2 -> ~chi_20  b  W+)
     1.45881301E-02    3     1000025         5        24   # BR(~t_2 -> ~chi_30  b  W+)
     1.96439874E-03    3     1000035         5        24   # BR(~t_2 -> ~chi_40  b  W+)
     2.10395063E-03    3     1000045         5        24   # BR(~t_2 -> ~chi_50  b  W+)
     1.26886871E-14    3     1000022         5        37   # BR(~t_2 -> ~chi_10  b  H+)
     4.77984166E-08    3     1000023         5        37   # BR(~t_2 -> ~chi_20  b  H+)
     8.33620695E-09    3     1000025         5        37   # BR(~t_2 -> ~chi_30  b  H+)
     1.78714916E-11    3     1000035         5        37   # BR(~t_2 -> ~chi_40  b  H+)
     2.97780327E-12    3     1000045         5        37   # BR(~t_2 -> ~chi_50  b  H+)
     8.38031271E-07    3     1000005        -1         2   # BR(~t_2 -> ~b_1     db u)
     1.82779325E-11    3     2000005        -1         2   # BR(~t_2 -> ~b_2     db u)
     8.38031271E-07    3     1000005        -3         4   # BR(~t_2 -> ~b_1     sb c)
     1.82779325E-11    3     2000005        -3         4   # BR(~t_2 -> ~b_2     sb c)
     2.77424289E-07    3     1000005       -15        16   # BR(~t_2 -> ~b_1     tau+ nu_tau)
     2.38242394E-12    3     2000005       -15        16   # BR(~t_2 -> ~b_2     tau+ nu_tau)
     2.79343757E-07    3     1000005       -11        12   # BR(~t_2 -> ~b_1     e+   nu_e)
     6.09264418E-12    3     2000005       -11        12   # BR(~t_2 -> ~b_2     e+   nu_e)
     2.79343757E-07    3     1000005       -13        14   # BR(~t_2 -> ~b_1     mu+  nu_mu)
     6.09264418E-12    3     2000005       -13        14   # BR(~t_2 -> ~b_2     mu+  nu_mu)
     3.76289315E-08    3     1000006         5        -5   # BR(~t_2 -> ~t_1     b    bb)
     8.46317786E-09    3     1000006        15       -15   # BR(~t_2 -> ~t_1     tau+ tau-)
#         PDG            Width
DECAY   1000005     9.94914175E+00   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     1.86119560E-08    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.10808603E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     1.38327454E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     1.11263955E-01    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     7.43807814E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     2.73142249E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.91330662E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     7.46277582E-04    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     3.35164524E-12    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     3.45094180E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     4.85280778E-09    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     8.84696149E-03    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.39127456E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     3.75748508E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     5.07890788E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     2.78141270E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     4.72492676E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     8.02216862E-03    2     1000021         5   # BR(~b_2 -> ~g      b )
     2.11672397E-09    2     1000005        36   # BR(~b_2 -> ~b_1    A1 )
     3.32791164E-03    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     1.07292025E-12    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino


==> anc/P4.slha <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.6.0      # Version number
     3   # Muon magn. mom. more than 2 sigma away
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     9.34356000E+04   # MSUSYEFF
     2     8.31729000E+14   # MMESS
     3     1.58740000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     9.17253000E-03   # LAMBDA AT THE SUSY SCALE
#   62     5.68719836E-04   # KAPPA AT THE SUSY SCALE
#   63    -3.36471205E+00   # ALAMBDA AT THE MES SCALE
#   65     8.32928616E+02   # MUEFF AT THE SUSY SCALE
#   70    -4.79767497E+03   # MS^2 AT THE MES SCALE
#   71    -4.86207393E+03   # MS^2_REF
#   72     6.66604194E-03   # DELTA
    73     3.21740000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     9.35481371E+01   # lightest neutral scalar
        35     1.22107852E+02   # second neutral scalar
        45     9.91249487E+02   # third neutral scalar
        36     3.95235797E+01   # lightest pseudoscalar
        46     9.91214209E+02   # second pseudoscalar
        37     9.94193278E+02   # charged Higgs
   1000001     1.46026939E+03   #  ~d_L
   2000001     1.33872301E+03   #  ~d_R
   1000002     1.45822305E+03   #  ~u_L
   2000002     1.36209181E+03   #  ~u_R
   1000003     1.46026939E+03   #  ~s_L
   2000003     1.33872301E+03   #  ~s_R
   1000004     1.45822305E+03   #  ~c_L
   2000004     1.36209181E+03   #  ~c_R
   1000005     1.30600295E+03   #  ~b_1
   2000005     1.33514300E+03   #  ~b_2
   1000006     1.06340854E+03   #  ~t_1
   2000006     1.34844202E+03   #  ~t_2
   1000011     6.53150629E+02   #  ~e_L
   2000011     4.49122099E+02   #  ~e_R
   1000012     6.48517607E+02   #  ~nue_L
   1000013     6.53150629E+02   #  ~mu_L
   2000013     4.49122099E+02   #  ~mu_R
   1000014     6.48517607E+02   #  ~numu_L
   1000015     4.31860248E+02   #  ~tau_1
   2000015     6.50192029E+02   #  ~tau_2
   1000016     6.43632337E+02   #  ~nutau_L
   1000021     1.36732772E+03   #  ~g
   1000022     1.03578728E+02   # neutralino(1)
   1000023     2.50503913E+02   # neutralino(2)
   1000025     4.77053178E+02   # neutralino(3)
   1000035    -8.38165966E+02   # neutralino(4)
   1000045     8.47140657E+02   # neutralino(5)
   1000024     4.77017564E+02   # chargino(1)
   1000037     8.47516363E+02   # chargino(2)
   1000039     1.86948659E+01   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.20108488E-04   # BR(b -> s gamma)
    11     3.56618240E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.63890602E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.04E-1 < Delta M_d < 5.16E-1:
     2     5.28476484E-01   # Delta M_d in ps^-1
    21     9.03805031E-01   # Delta M_d +Theor.Err.
    22     1.54143548E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7717E+1 < Delta Ms < 1.7805E+1:
     3     1.87607750E+01   # Delta M_s in ps^-1
    31     2.40293035E+01   # Delta M_s +Theor.Err.
    32     1.35068885E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.2E-9 < BR(Bs->mu+mu-) < 5.2E-9:
     4     2.82670060E-09   # BR(Bs -> mu+mu-)
    41     4.13769069E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     1.72939354E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.05682527E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.80313537E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     5.48203105E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     4.99334934E-10   # Del_a_mu
    61     7.90116920E-10   # Del_a_mu + Theor.Err.
    62     2.08552947E-10   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.14878192E+03 # (STOP/SBOTTOM MASSES)
     1     8.32019305E+02   # MUEFF
     2     1.58515944E+01   # TAN(BETA)
     3     2.42743441E+02   # V(Q)
     4     1.04792414E+06   # MA^2
     5     1.56212849E+03   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -3.06974204E-02   # S_(1,1)
  1  2    -4.81654691E-01   # S_(1,2)
  1  3     8.75823285E-01   # S_(1,3)
  2  1     5.61298397E-02   # S_(2,1)
  2  2     8.74022831E-01   # S_(2,2)
  2  3     4.82631880E-01   # S_(2,3)
  3  1     9.97951456E-01   # S_(3,1)
  3  2    -6.39753743E-02   # S_(3,2)
  3  3    -2.04954331E-04   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     1.16939445E-04   # P_(1,1)
  1  2     7.36672827E-06   # P_(1,2)
  1  3     9.99999993E-01   # P_(1,3)
  2  1     9.98021626E-01   # P_(2,1)
  2  2     6.28714644E-02   # P_(2,2)
  2  3    -1.17171252E-04   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     2.28305402E-01   # Rst_(1,1)
  1  2     9.73589566E-01   # Rst_(1,2)
  2  1    -9.73589566E-01   # Rst_(2,1)
  2  2     2.28305402E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     5.43012280E-01   # Rsb_(1,1)
  1  2     8.39724755E-01   # Rsb_(1,2)
  2  1    -8.39724755E-01   # Rsb_(2,1)
  2  2     5.43012280E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     1.01903814E-01   # Rsl_(1,1)
  1  2     9.94794256E-01   # Rsl_(1,2)
  2  1    -9.94794256E-01   # Rsl_(2,1)
  2  2     1.01903814E-01   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     5.64634812E-04   # N_(1,1)
  1  2    -4.09851399E-04   # N_(1,2)
  1  3     1.88221198E-04   # N_(1,3)
  1  4    -1.93575191E-03   # N_(1,4)
  1  5     9.99997865E-01   # N_(1,5)
  2  1     9.98048638E-01   # N_(2,1)
  2  2    -8.36304736E-03   # N_(2,2)
  2  3     5.82891551E-02   # N_(2,3)
  2  4    -2.07597647E-02   # N_(2,4)
  2  5    -6.18118940E-04   # N_(2,5)
  3  1     1.85099890E-02   # N_(3,1)
  3  2     9.85445755E-01   # N_(3,2)
  3  3    -1.44123010E-01   # N_(3,3)
  3  4     8.82170765E-02   # N_(3,4)
  3  5     5.91329580E-04   # N_(3,5)
  4  1    -2.61112174E-02   # N_(4,1)
  4  2     4.02331749E-02   # N_(4,2)
  4  3     7.04910235E-01   # N_(4,3)
  4  4     7.07671850E-01   # N_(4,4)
  4  5     1.26843372E-03   # N_(4,5)
  5  1     5.36113970E-02   # N_(5,1)
  5  2    -1.64948013E-01   # N_(5,2)
  5  3    -6.92049461E-01   # N_(5,3)
  5  4     7.00702209E-01   # N_(5,4)
  5  5     1.38877195E-03   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.78847472E-01   # U_(1,1)
  1  2    -2.04591364E-01   # U_(1,2)
  2  1     2.04591364E-01   # U_(2,1)
  2  2     9.78847472E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.92114783E-01   # V_(1,1)
  1  2    -1.25332585E-01   # V_(1,2)
  2  1     1.25332585E-01   # V_(2,1)
  2  2     9.92114783E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.82609470E-01   # U-type fermions
  1  2    -4.88256803E-01   # D-type fermions
  1  3    -4.87831438E-01   # b-quarks
  1  4    -4.82631793E-01   # W,Z bosons
  1  5     4.84838265E-01   # Gluons
  1  6     4.81983683E-01   # Photons
# H2
  2  1     8.75755397E-01   # U-type fermions
  2  2     8.92771306E-01   # D-type fermions
  2  3     8.91489643E-01   # b-quarks
  2  4     8.75822658E-01   # W,Z bosons
  2  5     8.79417048E-01   # Gluons
  2  6     8.73824467E-01   # Photons
# H3
  3  1    -6.41021920E-02   # U-type fermions
  3  2     1.58728838E+01   # D-type fermions
  3  3     1.46724875E+01   # b-quarks
  3  4    -1.10613764E-03   # W,Z bosons
  3  5     7.13679293E-02   # Gluons
  3  6     1.20418982E-01   # Photons
# A1
  4  1     7.38133125E-06   # U-type fermions
  4  2     1.85997646E-03   # D-type fermions
  4  3     1.71988040E-03   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     9.23628051E-04   # Gluons
  4  6     2.24666340E-03   # Photons
# A2
  5  1     6.29960938E-02   # U-type fermions
  5  2     1.58739999E+01   # D-type fermions
  5  3     1.46783477E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.23721284E-01   # Gluons
  5  6     1.62562881E-01   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.232933         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.767065         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.122354E-05     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.232933         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.767065         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.122354E-05     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.235068         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.773374         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.509338E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.853089E-06     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.153070E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.232308         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.763569         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.145007E-01     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.504750E-05     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.264267E-01     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.237980         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.794754         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     215.282         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.295799E-05     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         215.454         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.232912         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.766948         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.410909E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.544841E-10     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.396851E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.238395         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.797041         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     251.948         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.345951E-05     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         251.984         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  1.36025357E+03 # (SUSY SCALE)
     1     3.63360788E-01   # g1(Q,DR_bar)
     2     6.41446789E-01   # g2(Q,DR_bar)
     3     1.04548454E+00   # g3(Q,DR_bar)
BLOCK YU Q=  1.36025357E+03 # (SUSY SCALE)
  3  3     8.49766833E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  1.36025357E+03 # (SUSY SCALE)
  3  3     2.03895791E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  1.36025357E+03 # (SUSY SCALE)
  3  3     1.58953447E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  1.36025357E+03 # (SUSY SCALE)
  3  3    -9.60756528E+02   # ATOP
BLOCK TU Q=  1.36025357E+03 # (SUSY SCALE)
  3  3    -9.60756528E+02   # ATOP
BLOCK AD Q=  1.36025357E+03 # (SUSY SCALE)
  3  3    -1.36324495E+03   # ABOT
BLOCK TD Q=  1.36025357E+03 # (SUSY SCALE)
  3  3    -1.36324495E+03   # ABOT
BLOCK AE Q=  1.36025357E+03 # (SUSY SCALE)
  2  2    -2.92079286E+02   # AMUON
  3  3    -2.88423624E+02   # ATAU
BLOCK TE Q=  1.36025357E+03 # (SUSY SCALE)
  2  2    -2.92079286E+02   # AMUON
  3  3    -2.88423624E+02   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  1.36025357E+03 # (SUSY SCALE)
     1     2.54370479E+02   # M1
     2     4.68493026E+02   # M2
     3     1.26807668E+03   # M3
    21     3.49913382E+05   # M_HD^2
    22    -6.52323232E+05   # M_HU^2
    31     6.51542056E+02   # M_eL
    32     6.51542056E+02   # M_muL
    33     6.46679634E+02   # M_tauL
    34     4.47076491E+02   # M_eR
    35     4.47076491E+02   # M_muR
    36     4.32573831E+02   # M_tauR
    41     1.41566291E+03   # M_q1L
    42     1.41566291E+03   # M_q2L
    43     1.28506537E+03   # M_q3L
    44     1.31496182E+03   # M_uR
    45     1.31496182E+03   # M_cR
    46     1.02695157E+03   # M_tR
    47     1.28989593E+03   # M_dR
    48     1.28989593E+03   # M_sR
    49     1.27298127E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  1.36025357E+03 # (SUSY SCALE)
     1     9.17253000E-03   # LAMBDA(Q,DR_bar)
     2     5.68719836E-04   # KAPPA(Q,DR_bar)
     3     2.38139479E+01   # ALAMBDA
     4    -1.00824290E+01   # AKAPPA
     5     8.32928616E+02   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.81600429E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     2.00410148E+06   # M_q1L^2
  2  2     2.00410148E+06   # M_q2L^2
  3  3     1.65139301E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     1.72912459E+06   # M_uR^2
  2  2     1.72912459E+06   # M_cR^2
  3  3     1.05462953E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     1.66383152E+06   # M_dR^2
  2  2     1.66383152E+06   # M_sR^2
  3  3     1.62048132E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     4.24507051E+05   # M_eL^2
  2  2     4.24507051E+05   # M_muL^2
  3  3     4.18194550E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     1.99877389E+05   # M_eR^2
  2  2     1.99877389E+05   # M_muR^2
  3  3     1.87120119E+05   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     2.28305402E-01   # R_u_33
  3  6     9.73589566E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     2.28305402E-01   # R_u_66
  6  3    -9.73589566E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     5.43012280E-01   # R_d_33
  3  6     8.39724755E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     5.43012280E-01   # R_d_66
  6  3    -8.39724755E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     1.01903814E-01   # R_e_33
  3  6     9.94794256E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     1.01903814E-01   # R_e_66
  6  3    -9.94794256E-01   # R_e_63
# 
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  8.31729000E+14 # (MES SCALE)
     1     5.17251771E-01   # g1(MMES,DR_bar)
     2     7.02042916E-01   # g2(MMES,DR_bar)
     3     7.22147307E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  8.31729000E+14 # (MES SCALE)
  3  3     5.39493355E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  8.31729000E+14 # (MES SCALE)
  3  3     8.93094687E-02   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  8.31729000E+14 # (MES SCALE)
  3  3     1.17754353E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  8.31729000E+14 # (MES SCALE)
  3  3     7.13817238E-07   # ATOP
BLOCK MESAD Q=  8.31729000E+14 # (MES SCALE)
  3  3     3.03633272E-07   # ABOT
BLOCKMES AE Q=  8.31729000E+14 # (MES SCALE)
  2  2    -9.12777429E-08   # AMUON
  3  3    -1.00116765E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  8.31729000E+14 # (MES SCALE)
     1     5.27685753E+02   # M1
     2     5.83243582E+02   # M2
     3     6.17126560E+02   # M3
    21     2.96897478E+05   # M_HD^2
    22     2.96897468E+05   # M_HU^2
    31     5.44883148E+02   # M_eL
    32     5.44883148E+02   # M_muL
    33     5.44883148E+02   # M_tauL
    34     4.08743627E+02   # M_eR
    35     4.08743627E+02   # M_muR
    36     4.08743627E+02   # M_tauR
    41     8.76107450E+02   # M_q1L
    42     8.76107450E+02   # M_q2L
    43     8.76107448E+02   # M_q3L
    44     7.62920389E+02   # M_uR
    45     7.62920389E+02   # M_cR
    46     7.62920385E+02   # M_tR
    47     7.25504700E+02   # M_dR
    48     7.25504700E+02   # M_sR
    49     7.25504700E+02   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  8.31729000E+14 # (MES SCALE)
     1     9.18519425E-03   # LAMBDA(MMES,DR_bar)
     2     5.68772021E-04   # KAPPA(MMES,DR_bar)
     3    -3.36471196E+00   # ALAMBDA
     4    -1.00941361E+01   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -4.79767497E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     3.32990942E-02   # LPP
    13     3.40047758E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.77011615E+16 # (GUT SCALE)
     1     7.24536804E-01   # g1(MGUT), GUT normalization
     2     7.24536805E-01   # g2(MGUT)
     3     7.16029040E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.77011615E+16 # (GUT SCALE)
  3  3     5.09392333E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.77011615E+16 # (GUT SCALE)
  3  3     8.24647272E-02   # HBOT(MGUT)
BLOCK GUTYE Q=  1.77011615E+16 # (GUT SCALE)
  3  3     1.12691757E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.77011615E+16 # (GUT SCALE)
     1     9.02567154E-03   # LAMBDA(MGUT)
     2     5.68959645E-04   # KAPPA(MGUT)
    13     3.21740001E-02   # LPP(MGUT)
    14     3.21740002E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     7.48605909E+00   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     1.11241610E+02   # PM=LAMBDA
     9    -1.10903409E+02   # PM=KAPPA
    10    -9.27336107E+01   # PM=HTOP
    11     8.69317469E+00   # PM=G1
    12     9.58187094E+01   # PM=G2
    13    -7.65142282E+00   # PM=MMES
    14     3.36950030E+01   # PM=LPP
    15     8.32158083E+01   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     1.11241610E+02   # MAX
    22                  8   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     2.33509457E-01   # VBF/VH -> H1 -> tautau
    12     2.35649431E-01   # ggF -> H1 -> tautau
    13     2.33066201E-01   # VBF/VH -> H1 -> bb
    14     2.33044642E-01   # ttH -> H1 -> bb
    15     2.28160113E-01   # VBF/VH -> H1 -> ZZ/WW
    16     2.30251063E-01   # ggF -> H1 -> ZZ/WW
    17     2.27561031E-01   # VBF/VH -> H1 -> gammagamma
    18     2.29646492E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     7.75874332E-01   # VBF/VH -> H2 -> tautau
    22     7.82255800E-01   # ggF -> H2 -> tautau
    23     7.73335386E-01   # VBF/VH -> H2 -> bb
    24     7.73216610E-01   # ttH -> H2 -> bb
    25     7.46695082E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.52836554E-01   # ggF -> H2 -> ZZ/WW
    27     7.43335189E-01   # VBF/VH -> H2 -> gammagamma
    28     7.49449027E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     4.18064778E-02   # VBF/VH -> H3 -> tautau
    32     1.74032928E+02   # ggF -> H3 -> tautau
    33     2.39544009E-02   # VBF/VH -> H3 -> bb
    34     8.04475330E+01   # ttH -> H3 -> bb
    35     2.03025342E-10   # VBF/VH -> H3 -> ZZ/WW
    36     8.45158371E-07   # ggF -> H3 -> ZZ/WW
    37     2.40628552E-06   # VBF/VH -> H3 -> gammagamma
    38     1.00169385E-02   # ggF -> H3 -> gammagamma
    39     3.80946784E-15   # VBF/VH -> H3 -> invisible
   310     1.58581368E-11   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     6.17117585E+00   # Hgammagamma
     2     6.00676570E+00   # Hff
     3     4.87839183E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.37901429E-10
 A2 -0.37794511E-10
 A3  0.00000000E+00
 A4 -0.19113609E-02
 A5  0.23963646E+00
 A6 -0.22295871E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.11953246E+00
 L2  0.21695463E+00
 L3  0.74894218E-01
 L4 -0.19354161E+00
 L5 -0.60044714E-03
 L6 -0.73565366E-06
 L7 -0.47161674E-02
 K1  0.82284364E-04
 K2  0.82052245E-04
 K3  0.32349906E-06
 K4 -0.69356391E-12
 K5  0.00000000E+00
 K6  0.50719536E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.81456863E-01
 XVEV  0.90806947E+05
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.6.0      # Version number
#           PDG          Width
DECAY        25     5.54322377E-04   # Lightest neutral Higgs scalar
     4.04309448E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.89493322E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.94785524E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.31997838E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.65551278E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.42335863E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.38390989E-01    2           5        -5   # BR(H_1 -> b bbar)
     9.61746892E-04    2          24       -24   # BR(H_1 -> W+ W-)
     9.44536586E-08    2          23        23   # BR(H_1 -> Z Z)
     1.32079369E-03    2          22        22   # BR(H_1 -> gamma gamma)
     1.05169251E-06    2          23        22   # BR(H_1 -> Z gamma)
     5.00665830E-04    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     2.85876123E-03   # 2nd neutral Higgs scalar
     5.53879952E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.83454350E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.49450480E-04    2          13       -13   # BR(H_2 -> muon muon)
     7.04673355E-02    2          15       -15   # BR(H_2 -> tau tau)
     5.33769522E-04    2           3        -3   # BR(H_2 -> s sbar)
     3.05489107E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.75651958E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.48653506E-01    2          24       -24   # BR(H_2 -> W+ W-)
     1.48740971E-02    2          23        23   # BR(H_2 -> Z Z)
     2.25472522E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.29434847E-03    2          23        22   # BR(H_2 -> Z gamma)
     8.38985583E-05    2          36        36   # BR(H_2 -> A_1 A_1)
DECAY        45     3.70008287E+00   # 3rd neutral Higgs scalar
     6.51669655E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.15676177E-08    2          11       -11   # BR(H_3 -> e- e+)
     4.94564920E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.39884182E-01    2          15       -15   # BR(H_3 -> tau tau)
     7.29785481E-04    2           3        -3   # BR(H_3 -> s sbar)
     1.06610521E-05    2           4        -4   # BR(H_3 -> c cbar)
     8.00131438E-01    2           5        -5   # BR(H_3 -> b bbar)
     4.80778419E-02    2           6        -6   # BR(H_3 -> t tbar)
     1.01600401E-04    2          24       -24   # BR(H_3 -> W+ W-)
     5.02305176E-05    2          23        23   # BR(H_3 -> Z Z)
     7.51473619E-07    2          22        22   # BR(H_3 -> gamma gamma)
     2.31446495E-06    2          23        22   # BR(H_3 -> Z gamma)
     1.43864502E-05    2          25        25   # BR(H_3 -> H_1 H_1)
     1.36043977E-04    2          25        35   # BR(H_3 -> H_1 H_2)
     3.02892764E-04    2          35        35   # BR(H_3 -> H_2 H_2)
     4.09892158E-12    2          36        36   # BR(H_3 -> A_1 A_1)
     1.15045312E-06    2          23        36   # BR(H_3 -> A_1 Z)
     3.11347919E-09    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     1.53867579E-07    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     1.75375425E-06    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     1.99947491E-05    2     1000022   1000035   # BR(H_3 -> neu_1 neu_4)
     3.48712468E-06    2     1000022   1000045   # BR(H_3 -> neu_1 neu_5)
     1.38592089E-03    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     5.89063009E-03    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     8.24214856E-04    2     1000025   1000025   # BR(H_3 -> neu_3 neu_3)
     1.72438246E-03    2     1000024  -1000024   # BR(H_3 -> cha_1 cha_1bar)
     8.05978852E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     8.05978852E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     1.30317173E-04    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     3.23470428E-09   # Lightest pseudoscalar
     3.43265177E-03    2          21        21   # BR(A_1 -> gluon gluon)
     7.24431475E-09    2          11       -11   # BR(A_1 -> e- e+)
     3.09720902E-04    2          13       -13   # BR(A_1 -> muon muon)
     8.72503993E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.26459285E-04    2           3        -3   # BR(A_1 -> s sbar)
     4.80277896E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.07673256E-01    2           5        -5   # BR(A_1 -> b bbar)
     2.72279082E-05    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     3.88487868E+00   # 2nd pseudoscalar
     1.88041204E-04    2          21        21   # BR(A_2 -> gluon gluon)
     1.10185268E-08    2          11       -11   # BR(A_2 -> e- e+)
     4.71088967E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.33245881E-01    2          15       -15   # BR(A_2 -> tau tau)
     6.95329155E-04    2           3        -3   # BR(A_2 -> s sbar)
     2.98080483E-05    2           4        -4   # BR(A_2 -> c cbar)
     7.62771956E-01    2           5        -5   # BR(A_2 -> b bbar)
     4.89614767E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.76343547E-06    2          22        22   # BR(A_2 -> gamma gamma)
     9.22498076E-06    2          23        22   # BR(A_2 -> Z gamma)
     2.91644336E-07    2          36        25   # BR(A_2 -> A_1 H_1)
     9.54463158E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     9.79612114E-06    2          23        25   # BR(A_2 -> Z H_1)
     8.72150688E-05    2          23        35   # BR(A_2 -> Z H_2)
     3.08499124E-09    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     2.94153646E-07    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     2.72108564E-06    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     4.60126080E-06    2     1000022   1000035   # BR(A_2 -> neu_1 neu_4)
     1.60784204E-05    2     1000022   1000045   # BR(A_2 -> neu_1 neu_5)
     1.94108299E-03    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     1.31053726E-02    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
     1.24690329E-02    2     1000025   1000025   # BR(A_2 -> neu_3 neu_3)
     2.59879755E-02    2     1000024  -1000024   # BR(A_2 -> cha_1 cha_1bar)
DECAY        37     3.69756983E+00   # Charged Higgs
     4.96440630E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.40416517E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.48428908E-05    2           2        -3   # BR(H+ -> u sbar)
     7.20371268E-04    2           4        -3   # BR(H+ -> c sbar)
     1.26351700E-05    2           2        -5   # BR(H+ -> u bbar)
     1.26354108E-03    2           4        -5   # BR(H+ -> c bbar)
     8.37637047E-01    2           6        -5   # BR(H+ -> t bbar)
     1.04492868E-05    2          24        25   # BR(H+ -> W+ H_1)
     9.30519409E-05    2          24        35   # BR(H+ -> W+ H_2)
     1.16834873E-06    2          24        36   # BR(H+ -> W+ A_1)
     4.57229302E-06    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     1.92860974E-02    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     3.01674131E-06    2     1000024   1000025   # BR(H+ -> cha_1 neu_3)
     2.02487620E-05    2     1000037   1000022   # BR(H+ -> cha_2 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     9.86182784E-03   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     1.45267995E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     2.99350026E-03    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     8.51640362E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     7.19786216E-27    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     5.43743456E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     1.72145125E-03    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     1.72145125E-03    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     8.45033560E-03    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     4.40317313E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     4.40317313E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     1.69931720E-02    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     5.62599272E-03    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.98407759E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     1.15681816E-04    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     8.91248558E-02    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     3.01756940E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     6.48102544E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     2.02464904E-01    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     7.51656123E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     1.33079456E-28    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000022     1.04640780E-32   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     3.14066622E-07    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     9.99999686E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     2.27710820E-06   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     1.36677426E-03    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     3.13509330E-01    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     6.85123852E-01    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     4.38490102E-08    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     1.06594538E-24    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     2.01632238E-25    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     2.30088000E-29    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     5.54817357E-29    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     2.41178852E-31    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     1.08174732E-02   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     6.08836578E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     6.33156988E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     6.28188197E-04    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     1.95334487E-03    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     1.15674950E-09    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     2.00712121E-01    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     5.95606961E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     4.62056943E-07    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     5.12807259E-04    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     5.12807259E-04    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     5.12807259E-04    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     5.12807259E-04    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     6.77887949E-02    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     6.77887949E-02    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     1.89468833E-27    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     4.69606807E-27    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     4.53394211E-30    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     1.37773655E-29    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     1.21054766E-33    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     5.35147492E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     7.63881153E-05    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     8.18838504E-02    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     2.71296898E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     2.92078711E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.92078711E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     1.16844736E-05    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     3.73697993E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     2.75681084E-10    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     4.67055939E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     1.48055859E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     1.19824085E-07    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     3.57577195E-03    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     1.07978122E-02    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     2.82767394E-07    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     3.20024586E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     3.20024586E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     1.42542896E-04    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     1.42542896E-04    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     3.20024586E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     3.20024586E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     1.42542896E-04    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     1.42542896E-04    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     1.02293586E-02    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     1.02293586E-02    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     3.28868308E-03    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     3.28868308E-03    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     1.56305397E-04    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     1.56305397E-04    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     1.56305397E-04    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     1.56305397E-04    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     1.63382776E-04    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     1.63382776E-04    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     2.12523875E-33    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     5.37393841E-29    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     1.58140934E-29    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     5.06987152E-29    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     2.32057439E-34    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
#         PDG            Width
DECAY   1000045     5.51408208E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     5.19267265E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.85499080E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     1.77163189E-02    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.94796572E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.94796572E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     1.56563389E-05    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     5.02088295E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     1.84581479E-10    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     1.96760796E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     6.29821674E-02    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     1.91606005E-07    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     5.94242704E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     1.85959165E-01    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     4.53791425E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     9.36514386E-04    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     9.36514386E-04    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     5.99478261E-04    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     5.99478261E-04    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     9.36514386E-04    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     9.36514386E-04    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     5.99478261E-04    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     5.99478261E-04    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     9.12100112E-03    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     9.12100112E-03    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     4.54332830E-03    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     4.54332830E-03    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     2.05521412E-03    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     2.05521412E-03    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     2.05521412E-03    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     2.05521412E-03    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     2.14348477E-03    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     2.14348477E-03    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     3.12990310E-31    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     7.58303138E-29    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     1.23146654E-29    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     3.95142026E-29    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     2.22725084E-34    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
#         PDG            Width
DECAY   1000021     3.11117434E+00   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     8.00925583E-03    2     2000001        -1   # BR(~g -> ~d_R  db)
     8.00925583E-03    2    -2000001         1   # BR(~g -> ~d_R* d )
     2.73005018E-04    2     2000002        -2   # BR(~g -> ~u_R  ub)
     2.73005018E-04    2    -2000002         2   # BR(~g -> ~u_R* u )
     8.00925583E-03    2     2000003        -3   # BR(~g -> ~s_R  sb)
     8.00925583E-03    2    -2000003         3   # BR(~g -> ~s_R* s )
     2.73005018E-04    2     2000004        -4   # BR(~g -> ~c_R  cb)
     2.73005018E-04    2    -2000004         4   # BR(~g -> ~c_R* c )
     3.37720522E-02    2     1000005        -5   # BR(~g -> ~b_1  bb)
     3.37720522E-02    2    -1000005         5   # BR(~g -> ~b_1* b )
     1.15221137E-02    2     2000005        -5   # BR(~g -> ~b_2  bb)
     1.15221137E-02    2    -2000005         5   # BR(~g -> ~b_2* b )
     4.23687770E-01    2     1000006        -6   # BR(~g -> ~t_1  tb)
     4.23687770E-01    2    -1000006         6   # BR(~g -> ~t_1* t )
     5.06034872E-27    2     1000039        21   # BR(~g -> ~gravitino g)
     3.10461061E-09    2     1000022        21   # BR(~g -> ~chi_10 g)
     2.62810318E-07    2     1000023        21   # BR(~g -> ~chi_20 g)
     7.08569546E-05    2     1000025        21   # BR(~g -> ~chi_30 g)
     1.70628190E-04    2     1000035        21   # BR(~g -> ~chi_40 g)
     3.03627171E-05    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     7.28281771E-10    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     9.98666914E-05    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.74101859E-03    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     4.29418394E-07    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     1.32661013E-05    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     2.54214321E-10    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     8.46711755E-05    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.78971519E-03    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     2.67610599E-07    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     1.05514286E-05    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     7.28281771E-10    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     9.98666914E-05    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.74101859E-03    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     4.29418394E-07    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     1.32661013E-05    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     2.54214321E-10    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     8.46711755E-05    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.78971519E-03    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     2.67610599E-07    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     1.05514286E-05    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     4.94673247E-08    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     1.37602930E-04    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     1.80671121E-03    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     3.36072036E-04    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     6.34359939E-04    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     3.53141461E-03    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     3.53141461E-03    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     2.42582670E-05    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     2.42582670E-05    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     3.53141461E-03    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     3.53141461E-03    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     2.42582670E-05    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     2.42582670E-05    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     1.90937123E-03    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     1.90937123E-03    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     9.95835050E-05    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     9.95835050E-05    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
#         PDG            Width
DECAY   1000011     2.29577775E+00   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     8.96374227E-09    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     2.62795901E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     2.51379471E-01    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     4.85824618E-01    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     1.70560556E-28    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     1.11536389E+00   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     6.04570660E-07    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     9.99999395E-01    2     1000023        11   # BR(~e_R- -> ~chi_20 e-)
     5.39693572E-29    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#         PDG            Width
DECAY   1000013     2.29577775E+00   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     8.96374227E-09    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     2.62795901E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     2.51379471E-01    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     4.85824618E-01    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     1.70560556E-28    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     1.11536389E+00   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     6.04570660E-07    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     9.99999395E-01    2     1000023        13   # BR(~mu_R- -> ~chi_20 mu-)
     5.39693572E-29    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#         PDG            Width
DECAY   1000015     9.89698378E-01   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     6.64590510E-07    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     9.99999335E-01    2     1000023        15   # BR(~tau_1- -> ~chi_20 tau-)
     4.99948851E-29    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     2.47623277E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     7.00054640E-09    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     2.47879456E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     2.22908391E-01    2     1000025        15   # BR(~tau_2- -> ~chi_30 tau-)
     4.29920321E-01    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     1.26868585E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     3.85758227E-02    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     1.98054291E-07    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     4.80289452E-02    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     1.54577209E-28    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     2.26436918E+00   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     5.92707793E-07    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     2.79291458E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     2.34626203E-01    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     4.86081747E-01    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     1.66879627E-28    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     2.26436918E+00   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     5.92707793E-07    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     2.79291458E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     2.34626203E-01    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     4.86081747E-01    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     1.66879627E-28    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     2.41659211E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     5.50749448E-07    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     2.58341023E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     2.10420134E-01    2     1000025        16   # BR(~nu_tau1 -> ~chi_30 nu_tau)
     4.36639623E-01    2     1000024        15   # BR(~nu_tau1 -> ~chi_1+ tau-)
     9.45986697E-02    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     1.58396854E-28    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     1.57922959E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     3.27431520E-08    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.10824803E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.87877919E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     2.15765360E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     4.06899045E-03    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     5.79476344E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     5.32844725E-03    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.11950021E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     1.37535947E-27    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     2.87683961E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     3.35233809E-07    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     9.98159912E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     2.88421247E-04    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     3.03339990E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     1.24799135E-03    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     5.36856177E-27    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     1.57824058E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     9.51711821E-08    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.32645350E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.84554783E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     3.54737650E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     5.22679874E-03    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     5.65536648E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     1.42643066E-02    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.16798096E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     1.38590479E-27    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     7.08076877E-01   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     3.35899184E-07    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     9.98221862E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     2.86414929E-04    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     2.91949878E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     1.19943720E-03    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     2.00039113E-26    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     1.57922959E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     3.27431520E-08    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.10824803E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.87877919E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     2.15765360E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     4.06899045E-03    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     5.79476344E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     5.32844725E-03    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.11950021E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     1.37535947E-27    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     2.87683961E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     3.35233809E-07    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     9.98159912E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     2.88421247E-04    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     3.03339990E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     1.24799135E-03    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     5.36856177E-27    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     1.57824058E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     9.51711821E-08    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.32645350E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.84554783E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     3.54737650E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     5.22679874E-03    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     5.65536648E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     1.42643066E-02    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.16798096E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     1.38590479E-27    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     7.08076877E-01   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     3.35899184E-07    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     9.98221862E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     2.86414929E-04    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     2.91949878E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     1.19943720E-03    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     2.00039113E-26    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     6.40914659E+00   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     9.06047138E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     3.12738236E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     6.29046810E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     1.46096870E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     5.60950190E-02    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     1.39690439E-01    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     2.82465695E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     6.27757192E-28    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     2.19252452E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     2.87104794E-06    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     1.17628697E-02    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.51904194E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     1.32790499E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     1.82947095E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     3.19488040E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     5.20574369E-02    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.91393409E-02    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     6.03937610E-02    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     9.28470507E-09    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     6.95138833E-02    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     6.26748432E-28    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#         PDG            Width
DECAY   1000005     6.79845431E+00   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     1.31630732E-07    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     8.89887894E-02    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     2.00081965E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     2.29377215E-02    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     1.30660000E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     3.78243137E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.24183915E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     7.24983406E-02    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     1.84090470E-27    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     1.50480889E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     5.24142889E-08    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.84107932E-02    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.67081851E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     1.52668300E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     2.21928457E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     3.16698705E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     3.59300381E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     1.00539560E-01    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     9.28707977E-28    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino


==> anc/P5.slha <==
# NMSSMTools OUTPUT IN SLHA FORMAT
# Info about spectrum calculator
BLOCK SPINFO   # Program information
     1   NMSSMTools # Spectrum calculator
     2   4.6.0      # Version number
     3   # Muon magn. mom. more than 2 sigma away
# Input parameters
BLOCK MODSEL
  3  1   # NMSSM particle content
  1  2   # IMOD
 10  0   # ISCAN
  8  0   # Precision for Higgs masses
 12  1   # GMSB scenario at MMESS
 14  0   # H-> VV,VV*,(V*V*)
 16  0   # Extra BLOCK's yes/no
BLOCK SMINPUTS
     1     1.27920000E+02   # ALPHA_EM^-1(MZ)
     2     1.16639000E-05   # GF
     3     1.17200000E-01   # ALPHA_S(MZ)
     4     9.11870000E+01   # MZ
     5     4.21400000E+00   # MB(MB)
     6     1.73100000E+02   # MTOP (POLE MASS)
     7     1.77700000E+00   # MTAU
# SMINPUTS Beyond SLHA:
# MW:     0.80420000E+02
# MS:     0.19000000E+00
# MC:     0.14000000E+01
# VUS:     0.22000000E+00
# VCB:     0.40000000E-01
# VUB:     0.40000000E-02
BLOCK MINPAR
     1     1.46915000E+05   # MSUSYEFF
     2     3.40955000E+14   # MMESS
     3     2.05458000E+01   # TANBETA(MZ)
     4     1.00000000E+00   # SIGMU
     5     2.00000000E+00   # N5
BLOCK EXTPAR
    61     6.86687000E-03   # LAMBDA AT THE SUSY SCALE
#   62     2.88847535E-04   # KAPPA AT THE SUSY SCALE
#   63    -2.17248677E+00   # ALAMBDA AT THE MES SCALE
#   65     1.23344302E+03   # MUEFF AT THE SUSY SCALE
#   70    -5.02475848E+03   # MS^2 AT THE MES SCALE
#   71    -4.93703971E+03   # MS^2_REF
#   72    -8.80463153E-03   # DELTA
    73     2.03802000E-02   # XiU AT THE GUT SCALE
    76     0.00000000E+00   # LU AT THE MES SCALE
    77     0.00000000E+00   # LD AT THE MES SCALE
    78     0.00000000E+00   # LT AT THE MES SCALE
    79     0.00000000E+00   # LB AT THE MES SCALE
    80     0.00000000E+00   # LL AT THE MES SCALE
# 
BLOCK MASS   # Mass spectrum 
#  PDG Code     mass             particle 
         5     4.21400000E+00   # MB(MB)
         6     1.73100000E+02   # MTOP (POLE MASS)
        15     1.77700000E+00   # MTAU
        23     9.11870000E+01   # MZ
        24     8.04200000E+01   # MW
        25     9.41665329E+01   # lightest neutral scalar
        35     1.25048241E+02   # second neutral scalar
        45     1.43890972E+03   # third neutral scalar
        36     3.18289717E+01   # lightest pseudoscalar
        46     1.43889991E+03   # second pseudoscalar
        37     1.44090977E+03   # charged Higgs
   1000001     2.21854301E+03   #  ~d_L
   2000001     2.03060564E+03   #  ~d_R
   1000002     2.21721052E+03   #  ~u_L
   2000002     2.06626299E+03   #  ~u_R
   1000003     2.21854301E+03   #  ~s_L
   2000003     2.03060564E+03   #  ~s_R
   1000004     2.21721052E+03   #  ~c_L
   2000004     2.06626299E+03   #  ~c_R
   1000005     1.97482025E+03   #  ~b_1
   2000005     2.02082419E+03   #  ~b_2
   1000006     1.63226028E+03   #  ~t_1
   2000006     2.02822108E+03   #  ~t_2
   1000011     9.97545801E+02   #  ~e_L
   2000011     6.75640458E+02   #  ~e_R
   1000012     9.94550812E+02   #  ~nue_L
   1000013     9.97545801E+02   #  ~mu_L
   2000013     6.75640458E+02   #  ~mu_R
   1000014     9.94550812E+02   #  ~numu_L
   1000015     6.36798713E+02   #  ~tau_1
   2000015     9.87612615E+02   #  ~tau_2
   1000016     9.82716712E+02   #  ~nutau_L
   1000021     2.06518069E+03   #  ~g
   1000022     1.04140148E+02   # neutralino(1)
   1000023     3.97413571E+02   # neutralino(2)
   1000025     7.53932951E+02   # neutralino(3)
   1000035    -1.23985129E+03   # neutralino(4)
   1000045     1.24638935E+03   # neutralino(5)
   1000024     7.53922304E+02   # chargino(1)
   1000037     1.24664853E+03   # chargino(2)
   1000039     1.20501190E+01   # gravitino
# 
# Low energy observables
BLOCK LOWEN
# Exp. 2 Sigma: 2.99E-4 < BR(b -> s gamma) < 3.87E-4:
     1     3.19833501E-04   # BR(b -> s gamma)
    11     3.49805592E-04   # (BR(b -> s gamma)+Theor.Err.)
    12     2.69940018E-04   # (BR(b -> s gamma)-Theor.Err.)
# Exp. 2 Sigma: 5.04E-1 < Delta M_d < 5.16E-1:
     2     5.27196169E-01   # Delta M_d in ps^-1
    21     9.00962541E-01   # Delta M_d +Theor.Err.
    22     1.53881757E-01   # Delta M_d -Theor.Err.
# Exp. 2 Sigma: 1.7717E+1 < Delta Ms < 1.7805E+1:
     3     1.87152609E+01   # Delta M_s in ps^-1
    31     2.39537301E+01   # Delta M_s +Theor.Err.
    32     1.34838596E+01   # Delta M_s -Theor.Err.
# Exp. 2 Sigma: 1.2E-9 < BR(Bs->mu+mu-) < 5.2E-9:
     4     2.84154636E-09   # BR(Bs -> mu+mu-)
    41     4.15942173E-09   # BR(Bs -> mu+mu-)+Theor.Err.
    42     1.73847627E-09   # BR(Bs -> mu+mu-)-Theor.Err.
# Exp. 2 Sigma: 0.70E-4 < BR(B+ > tau+ + nu_tau) < 1.58E-4:
     5     1.05973634E-04   # BR(B+ -> tau+ + nu_tau)
    51     1.80810217E-04   # BR(B+ -> tau+ + nu_tau) + Theor.Err.
    52     5.49713151E-05   # BR(B+ -> tau+ + nu_tau) - Theor.Err.
# 
# BSM contr. to the muon anomalous magn. moment:
     6     2.73210111E-10   # Del_a_mu
    61     5.58908807E-10   # Del_a_mu + Theor.Err.
    62    -1.24885849E-11   # Del_a_mu - Theor.Err.
# Minimal Exp.-SM (2 sigma):  8.77306222E-10
# Maximal Exp.-SM (2 sigma):  4.61144414E-09
# 
BLOCK HMIX Q=  1.75304349E+03 # (STOP/SBOTTOM MASSES)
     1     1.23206975E+03   # MUEFF
     2     2.05123853E+01   # TAN(BETA)
     3     2.41905167E+02   # V(Q)
     4     2.26213881E+06   # MA^2
     5     1.01308672E+03   # MP^2
# 
# 3*3 Higgs mixing
BLOCK NMHMIX
  1  1    -2.37768882E-02   # S_(1,1)
  1  2    -4.85864946E-01   # S_(1,2)
  1  3     8.73710429E-01   # S_(1,3)
  2  1     4.28628683E-02   # S_(2,1)
  2  2     8.72658406E-01   # S_(2,2)
  2  3     4.86446380E-01   # S_(2,3)
  3  1     9.98797995E-01   # S_(3,1)
  3  2    -4.90159162E-02   # S_(3,2)
  3  3    -7.64638624E-05   # S_(3,3)
# 
# 3*3 Pseudoscalar Higgs mixing
BLOCK NMAMIX
  1  1     3.52484876E-05   # P_(1,1)
  1  2     1.71560551E-06   # P_(1,2)
  1  3     9.99999999E-01   # P_(1,3)
  2  1     9.98817630E-01   # P_(2,1)
  2  2     4.86142000E-02   # P_(2,2)
  2  3    -3.52902137E-05   # P_(2,3)
# 
# 3rd generation sfermion mixing
BLOCK STOPMIX  # Stop mixing matrix
  1  1     1.51489878E-01   # Rst_(1,1)
  1  2     9.88458809E-01   # Rst_(1,2)
  2  1    -9.88458809E-01   # Rst_(2,1)
  2  2     1.51489878E-01   # Rst_(2,2)
BLOCK SBOTMIX  # Sbottom mixing matrix
  1  1     3.75939321E-01   # Rsb_(1,1)
  1  2     9.26644283E-01   # Rsb_(1,2)
  2  1    -9.26644283E-01   # Rsb_(2,1)
  2  2     3.75939321E-01   # Rsb_(2,2)
BLOCK STAUMIX  # Stau mixing matrix
  1  1     8.03276299E-02   # Rsl_(1,1)
  1  2     9.96768515E-01   # Rsl_(1,2)
  2  1    -9.96768515E-01   # Rsl_(2,1)
  2  2     8.03276299E-02   # Rsl_(2,2)
# 
# Gaugino-Higgsino mixing
BLOCK NMNMIX  # 5*5 Neutralino Mixing Matrix
  1  1     1.41890817E-04   # N_(1,1)
  1  2    -1.19029165E-04   # N_(1,2)
  1  3     4.72339590E-05   # N_(1,3)
  1  4    -9.69244249E-04   # N_(1,4)
  1  5     9.99999512E-01   # N_(1,5)
  2  1     9.99109388E-01   # N_(2,1)
  2  2    -3.61395239E-03   # N_(2,2)
  2  3     3.95038204E-02   # N_(2,3)
  2  4    -1.43803218E-02   # N_(2,4)
  2  5    -1.57998656E-04   # N_(2,5)
  3  1     8.70042112E-03   # N_(3,1)
  3  2     9.92186429E-01   # N_(3,2)
  3  3    -1.04887092E-01   # N_(3,3)
  3  4     6.70004150E-02   # N_(3,4)
  3  5     1.86758703E-04   # N_(3,5)
  4  1    -1.76402449E-02   # N_(4,1)
  4  2     2.70340250E-02   # N_(4,2)
  4  3     7.06118197E-01   # N_(4,3)
  4  4     7.07357507E-01   # N_(4,4)
  4  5     6.57970585E-04   # N_(4,5)
  5  1     3.73300870E-02   # N_(5,1)
  5  2    -1.21746362E-01   # N_(5,2)
  5  3    -6.99167531E-01   # N_(5,3)
  5  4     7.03525812E-01   # N_(5,4)
  5  5     6.95124973E-04   # N_(5,5)
# 
BLOCK UMIX  # Chargino U Mixing Matrix
  1  1     9.88902766E-01   # U_(1,1)
  1  2    -1.48564193E-01   # U_(1,2)
  2  1     1.48564193E-01   # U_(2,1)
  2  2     9.88902766E-01   # U_(2,2)
# 
BLOCK VMIX  # Chargino V Mixing Matrix
  1  1     9.95484109E-01   # V_(1,1)
  1  2    -9.49283343E-02   # V_(1,2)
  2  1     9.49283343E-02   # V_(2,1)
  2  2     9.95484109E-01   # V_(2,2)
# 
# Higgs reduced couplings
# (as compared to a SM Higgs with same mass)
BLOCK REDCOUP
# H1
  1  1    -4.86440098E-01   # U-type fermions
  1  2    -4.89093478E-01   # D-type fermions
  1  3    -4.88842876E-01   # b-quarks
  1  4    -4.86446369E-01   # W,Z bosons
  1  5     4.87397944E-01   # Gluons
  1  6     4.86192174E-01   # Photons
# H2
  2  1     8.73691432E-01   # U-type fermions
  2  2     8.81694408E-01   # D-type fermions
  2  3     8.80938555E-01   # b-quarks
  2  4     8.73710346E-01   # W,Z bosons
  2  5     8.75238855E-01   # Gluons
  2  6     8.72834744E-01   # Photons
# H3
  3  1    -4.90739397E-02   # U-type fermions
  3  2     2.05453961E+01   # D-type fermions
  3  3     1.86003218E+01   # b-quarks
  3  4    -4.02195827E-04   # W,Z bosons
  3  5     5.73536537E-02   # Gluons
  3  6     3.50411730E-02   # Photons
# A1
  4  1     1.71763639E-06   # U-type fermions
  4  2     7.25065673E-04   # D-type fermions
  4  3     6.56585806E-04   # b-quarks
  4  4     0.00000000E+00   # W,Z bosons
  4  5     4.09739270E-04   # Gluons
  4  6     1.07992910E-03   # Photons
# A2
  5  1     4.86717480E-02   # U-type fermions
  5  2     2.05458000E+01   # D-type fermions
  5  3     1.86053225E+01   # b-quarks
  5  4     0.00000000E+00   # W,Z bosons
  5  5     1.17145226E-01   # Gluons
  5  6     6.86084283E-02   # Photons
#
Block HiggsBoundsInputHiggsCouplingsBosons
    0.236630         3    25    24    24 # Higgs(1)-W-W reduced coupling^2
    0.763370         3    35    24    24 # Higgs(2)-W-W reduced coupling^2
    0.161761E-06     3    45    24    24 # Higgs(3)-W-W reduced coupling^2
     0.00000         3    36    24    24 # CP-odd Higgs(1)-W-W reduced coupling^2
     0.00000         3    46    24    24 # CP-odd Higgs(2)-W-W reduced coupling^2
    0.236630         3    25    23    23 # Higgs(1)-Z-Z reduced coupling^2
    0.763370         3    35    23    23 # Higgs(2)-Z-Z reduced coupling^2
    0.161761E-06     3    45    23    23 # Higgs(3)-Z-Z reduced coupling^2
     0.00000         3    36    23    23 # CP-odd Higgs(1)-Z-Z reduced coupling^2
     0.00000         3    46    23    23 # CP-odd Higgs(2)-Z-Z reduced coupling^2
    0.237557         3    25    21    21 # Higgs(1)-gluon-gluon reduced coupling^2
    0.766043         3    35    21    21 # Higgs(2)-gluon-gluon reduced coupling^2
    0.328944E-02     3    45    21    21 # Higgs(3)-gluon-gluon reduced coupling^2
    0.167886E-06     3    36    21    21 # CP-odd Higgs(1)-gluon-gluon reduced coupling^2
    0.137230E-01     3    46    21    21 # CP-odd Higgs(2)-gluon-gluon reduced coupling^2
    0.236383         3    25    22    22 # Higgs(1)-gamma-gamma reduced coupling^2
    0.761840         3    35    22    22 # Higgs(2)-gamma-gamma reduced coupling^2
    0.122788E-02     3    45    22    22 # Higgs(3)-gamma-gamma reduced coupling^2
    0.116625E-05     3    36    22    22 # CP-odd Higgs(1)-gamma-gamma reduced coupling^2
    0.470712E-02     3    46    22    22 # CP-odd Higgs(2)-gamma-gamma reduced coupling^2
#
Block HiggsBoundsInputHiggsCouplingsFermions
#     Scalar       Pseudoscalar
    0.238967         0.00000         3    25     5     5 # Higgs(1)-b-b red. coupling^2
    0.776053         0.00000         3    35     5     5 # Higgs(2)-b-b red. coupling^2
     345.972         0.00000         3    45     5     5 # Higgs(3)-b-b red. coupling^2
     0.00000        0.431105E-06     3    36     5     5 # CP-odd Higgs(1)-b-b red. coupling^2
     0.00000         346.158         3    46     5     5 # CP-odd Higgs(2)-b-b red. coupling^2
    0.236624         0.00000         3    25     6     6 # Higgs(1)-top-top red. coupling^2
    0.763337         0.00000         3    35     6     6 # Higgs(2)-top-top red. coupling^2
    0.240825E-02     0.00000         3    45     6     6 # Higgs(3)-top-top red. coupling^2
     0.00000        0.295027E-11     3    36     6     6 # CP-odd Higgs(1)-top-top red. coupling^2
     0.00000        0.236894E-02     3    46     6     6 # CP-odd Higgs(2)-top-top red. coupling^2
    0.239212         0.00000         3    25    15    15 # Higgs(1)-tau-tau red. coupling^2
    0.777385         0.00000         3    35    15    15 # Higgs(2)-tau-tau red. coupling^2
     422.113         0.00000         3    45    15    15 # Higgs(3)-tau-tau red. coupling^2
     0.00000        0.525720E-06     3    36    15    15 # CP-odd Higgs(1)-tau-tau red. coupling^2
     0.00000         422.130         3    46    15    15 # CP-odd Higgs(2)-tau-tau red. coupling^2
# 
# GAUGE AND YUKAWA COUPLINGS AT THE SUSY SCALE
BLOCK GAUGE Q=  2.06856013E+03 # (SUSY SCALE)
     1     3.64245158E-01   # g1(Q,DR_bar)
     2     6.39208345E-01   # g2(Q,DR_bar)
     3     1.02494248E+00   # g3(Q,DR_bar)
BLOCK YU Q=  2.06856013E+03 # (SUSY SCALE)
  3  3     8.34878684E-01   # HTOP(Q,DR_bar)
BLOCK YD Q=  2.06856013E+03 # (SUSY SCALE)
  3  3     2.52619631E-01   # HBOT(Q,DR_bar)
BLOCK YE Q=  2.06856013E+03 # (SUSY SCALE)
  3  3     2.05477306E-01   # HTAU(Q,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE SUSY SCALE
# (BOTH SLHA1 AND SLHA2 FORMAT)
BLOCK AU Q=  2.06856013E+03 # (SUSY SCALE)
  3  3    -1.41888537E+03   # ATOP
BLOCK TU Q=  2.06856013E+03 # (SUSY SCALE)
  3  3    -1.41888537E+03   # ATOP
BLOCK AD Q=  2.06856013E+03 # (SUSY SCALE)
  3  3    -1.95618571E+03   # ABOT
BLOCK TD Q=  2.06856013E+03 # (SUSY SCALE)
  3  3    -1.95618571E+03   # ABOT
BLOCK AE Q=  2.06856013E+03 # (SUSY SCALE)
  2  2    -4.12771100E+02   # AMUON
  3  3    -4.04331902E+02   # ATAU
BLOCK TE Q=  2.06856013E+03 # (SUSY SCALE)
  2  2    -4.12771100E+02   # AMUON
  3  3    -4.04331902E+02   # ATAU
# 
# SOFT MASSES AT THE SUSY SCALE
BLOCK MSOFT Q=  2.06856013E+03 # (SUSY SCALE)
     1     4.02648385E+02   # M1
     2     7.33718084E+02   # M2
     3     1.91926041E+03   # M3
    21     7.29715251E+05   # M_HD^2
    22    -1.42358992E+06   # M_HU^2
    31     9.96509902E+02   # M_eL
    32     9.96509902E+02   # M_muL
    33     9.84699346E+02   # M_tauL
    34     6.74281102E+02   # M_eR
    35     6.74281102E+02   # M_muR
    36     6.38240938E+02   # M_tauR
    41     2.15474214E+03   # M_q1L
    42     2.15474214E+03   # M_q2L
    43     1.95481767E+03   # M_q3L
    44     1.99733387E+03   # M_uR
    45     1.99733387E+03   # M_cR
    46     1.57209623E+03   # M_tR
    47     1.95974337E+03   # M_dR
    48     1.95974337E+03   # M_sR
    49     1.92042219E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE SUSY SCALE
BLOCK NMSSMRUN Q=  2.06856013E+03 # (SUSY SCALE)
     1     6.86687000E-03   # LAMBDA(Q,DR_bar)
     2     2.88847535E-04   # KAPPA(Q,DR_bar)
     3     3.20447931E+01   # ALAMBDA
     4    -6.50863120E+00   # AKAPPA
     5     1.23344302E+03   # MUEFF
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -5.04760158E+03   # MS^2
#   12     0.00000000E+00   # M3H^2
# 
BLOCK MSQ2  # Soft l.h. squark masses squared
  1  1     4.64291367E+06   # M_q1L^2
  2  2     4.64291367E+06   # M_q2L^2
  3  3     3.82131211E+06   # M_q3L^2
# 
BLOCK MSU2  # Soft r.h. up-squark masses squared
  1  1     3.98934258E+06   # M_uR^2
  2  2     3.98934258E+06   # M_cR^2
  3  3     2.47148657E+06   # M_tR^2
# 
BLOCK MSD2  # Soft r.h. down-squark masses squared
  1  1     3.84059409E+06   # M_dR^2
  2  2     3.84059409E+06   # M_sR^2
  3  3     3.68802139E+06   # M_bR^2
# 
BLOCK MSL2  # Soft l.h. slepton masses squared
  1  1     9.93031985E+05   # M_eL^2
  2  2     9.93031985E+05   # M_muL^2
  3  3     9.69632802E+05   # M_tauL^2
# 
BLOCK MSE2  # Soft r.h. slepton masses squared
  1  1     4.54655004E+05   # M_eR^2
  2  2     4.54655004E+05   # M_muR^2
  3  3     4.07351495E+05   # M_tauR^2
# 
BLOCK USQMIX  # Elements of 6x6 up-squark matrix
  1  1     1.00000000E+00   # R_u_11
  2  2     1.00000000E+00   # R_u_22
  3  3     1.51489878E-01   # R_u_33
  3  6     9.88458809E-01   # R_u_36
  4  4     1.00000000E+00   # R_u_44
  5  5     1.00000000E+00   # R_u_55
  6  6     1.51489878E-01   # R_u_66
  6  3    -9.88458809E-01   # R_u_63
# 
BLOCK DSQMIX  # Elements of 6x6 down-squark matrix
  1  1     1.00000000E+00   # R_d_11
  2  2     1.00000000E+00   # R_d_22
  3  3     3.75939321E-01   # R_d_33
  3  6     9.26644283E-01   # R_u_36
  4  4     1.00000000E+00   # R_d_44
  5  5     1.00000000E+00   # R_d_55
  6  6     3.75939321E-01   # R_d_66
  6  3    -9.26644283E-01   # R_u36
# 
BLOCK SELMIX  # Elements of 6x6 ch. slepton matrix
  1  1     1.00000000E+00   # R_e_11
  2  2     1.00000000E+00   # R_e_22
  3  3     8.03276299E-02   # R_e_33
  3  6     9.96768515E-01   # R_e_36
  4  4     1.00000000E+00   # R_e_44
  5  5     1.00000000E+00   # R_e_55
  6  6     8.03276299E-02   # R_e_66
  6  3    -9.96768515E-01   # R_e_63
# 
# 
# GAUGE AND YUKAWA COUPLINGS AT THE MES SCALE
BLOCK MESGAUGE Q=  3.40955000E+14 # (MES SCALE)
     1     5.07195526E-01   # g1(MMES,DR_bar)
     2     6.95653016E-01   # g2(MMES,DR_bar)
     3     7.24206371E-01   # g3(MMES,DR_bar)
BLOCK MESYU Q=  3.40955000E+14 # (MES SCALE)
  3  3     5.47921178E-01   # HTOP(MMES,DR_bar)
BLOCK MESYD Q=  3.40955000E+14 # (MES SCALE)
  3  3     1.18187170E-01   # HBOT(MMES,DR_bar)
BLOCK MESYE Q=  3.40955000E+14 # (MES SCALE)
  3  3     1.57441717E-01   # HTAU(MMES,DR_bar)
# 
# SOFT TRILINEAR COUPLINGS AT THE MES SCALE
BLOCK MESAU Q=  3.40955000E+14 # (MES SCALE)
  3  3     7.95132367E-07   # ATOP
BLOCK MESAD Q=  3.40955000E+14 # (MES SCALE)
  3  3    -4.03282652E-08   # ABOT
BLOCKMES AE Q=  3.40955000E+14 # (MES SCALE)
  2  2    -3.08097333E-07   # AMUON
  3  3    -3.34910832E-07   # ATAU
# 
# SOFT MASSES SQUARED AT THE MES SCALE
BLOCK MESMSOFT Q=  3.40955000E+14 # (MES SCALE)
     1     7.97766848E+02   # M1
     2     9.00454457E+02   # M2
     3     9.75890499E+02   # M3
    21     7.03578369E+05   # M_HD^2
    22     7.03578350E+05   # M_HU^2
    31     8.38795841E+02   # M_eL
    32     8.38795841E+02   # M_muL
    33     8.38795841E+02   # M_tauL
    34     6.17947544E+02   # M_eR
    35     6.17947544E+02   # M_muR
    36     6.17947544E+02   # M_tauR
    41     1.37424060E+03   # M_q1L
    42     1.37424060E+03   # M_q2L
    43     1.37424060E+03   # M_q3L
    44     1.19980479E+03   # M_uR
    45     1.19980479E+03   # M_cR
    46     1.19980479E+03   # M_tR
    47     1.14553269E+03   # M_dR
    48     1.14553269E+03   # M_sR
    49     1.14553269E+03   # M_bR
# 
# NMSSM SPECIFIC PARAMETERS AT THE MES SCALE
BLOCK MESNMSSMRUN Q=  3.40955000E+14 # (MES SCALE)
     1     6.94334331E-03   # LAMBDA(MMES,DR_bar)
     2     2.88861712E-04   # KAPPA(MMES,DR_bar)
     3    -2.17248682E+00   # ALAMBDA
     4    -6.51746031E+00   # AKAPPA
     6     0.00000000E+00   # XIF
     7     0.00000000E+00   # XIS
     8     0.00000000E+00   # MU'
     9     0.00000000E+00   # MS'^2
    10    -5.02475848E+03   # MS^2
    11     0.00000000E+00   # M3H^2
    12     2.12621825E-02   # LPP
    13     2.18400808E-02   # LTT
    14     0.00000000E+00   # LU
    15     0.00000000E+00   # LD
    16     0.00000000E+00   # LT
    17     0.00000000E+00   # LB
    18     0.00000000E+00   # LL
# 
# GAUGE AND YUKAWA COUPLINGS AT THE GUT SCALE
BLOCK GUTGAUGE Q=  1.53478890E+16 # (GUT SCALE)
     1     7.23180858E-01   # g1(MGUT), GUT normalization
     2     7.23180860E-01   # g2(MGUT)
     3     7.16545429E-01   # g3(MGUT)
BLOCK GUTYU Q=  1.53478890E+16 # (GUT SCALE)
  3  3     5.10762883E-01   # HTOP(MGUT)
BLOCK GUTYD Q=  1.53478890E+16 # (GUT SCALE)
  3  3     1.07170046E-01   # HBOT(MGUT)
BLOCK GUTYE Q=  1.53478890E+16 # (GUT SCALE)
  3  3     1.49389164E-01   # HTAU(MGUT)
# 
# NMSSM SPECIFIC COUPLINGS AT THE GUT SCALE
BLOCK GUTNMSSMRUN Q=  1.53478890E+16 # (GUT SCALE)
     1     6.80358192E-03   # LAMBDA(MGUT)
     2     2.88910355E-04   # KAPPA(MGUT)
    13     2.03802001E-02   # LPP(MGUT)
    14     2.03802001E-02   # LTT(MGUT)
    15     0.00000000E+00   # LU(MGUT)
    16     0.00000000E+00   # LD(MGUT)
    17     0.00000000E+00   # LT(MGUT)
    18     0.00000000E+00   # LB(MGUT)
    19     0.00000000E+00   # LL(MGUT)
# 
# FINE-TUNING parameter d(ln Mz^2)/d(ln PG^2)
# BLOCK FINETUNING
     1     1.03974812E+01   # PM=MSUSYEFF
     2     0.00000000E+00   # PM=MS
     3     0.00000000E+00   # PM=ALAMBDA
     4     0.00000000E+00   # PM=XIF
     5     0.00000000E+00   # PM=XIS
     6     0.00000000E+00   # PM=MUP
     7     0.00000000E+00   # PM=MSP
     8     2.33468896E+02   # PM=LAMBDA
     9    -2.32527994E+02   # PM=KAPPA
    10    -2.03178797E+02   # PM=HTOP
    11     1.83041336E+01   # PM=G1
    12     2.08324881E+02   # PM=G2
    13    -1.61138044E+01   # PM=MMES
    14     6.51285970E+01   # PM=LPP
    15     1.69340343E+02   # PM=LTT
    16     0.00000000E+00   # PM=LU
    17     0.00000000E+00   # PM=LD
    18     0.00000000E+00   # PM=LT
    19     0.00000000E+00   # PM=LB
    20     0.00000000E+00   # PM=LL
    21     2.33468896E+02   # MAX
    22                  8   # IMAX
# 
# REDUCED CROSS SECTIONS AT LHC
BLOCK LHCCROSSSECTIONS
    11     2.36969571E-01   # VBF/VH -> H1 -> tautau
    12     2.37897587E-01   # ggF -> H1 -> tautau
    13     2.36709068E-01   # VBF/VH -> H1 -> bb
    14     2.36702965E-01   # ttH -> H1 -> bb
    15     2.34411423E-01   # VBF/VH -> H1 -> ZZ/WW
    16     2.35329421E-01   # ggF -> H1 -> ZZ/WW
    17     2.34180172E-01   # VBF/VH -> H1 -> gammagamma
    18     2.35097264E-01   # ggF -> H1 -> gammagamma
    19     0.00000000E+00   # ggF -> H1 -> invisible
   110     0.00000000E+00   # VBF/VH -> H1 -> invisible
    21     7.68362023E-01   # VBF/VH -> H2 -> tautau
    22     7.71052791E-01   # ggF -> H2 -> tautau
    23     7.66891769E-01   # VBF/VH -> H2 -> bb
    24     7.66858567E-01   # ttH -> H2 -> bb
    25     7.54509435E-01   # VBF/VH -> H2 -> ZZ/WW
    26     7.57151692E-01   # ggF -> H2 -> ZZ/WW
    27     7.53041867E-01   # VBF/VH -> H2 -> gammagamma
    28     7.55678985E-01   # ggF -> H2 -> gammagamma
    29     0.00000000E+00   # ggF -> H2 -> invisible
   210     0.00000000E+00   # VBF/VH -> H2 -> invisible
    31     1.28027424E-02   # VBF/VH -> H3 -> tautau
    32     2.60345493E+02   # ggF -> H3 -> tautau
    33     7.49060415E-03   # VBF/VH -> H3 -> bb
    34     1.11517642E+02   # ttH -> H3 -> bb
    35     4.90624341E-12   # VBF/VH -> H3 -> ZZ/WW
    36     9.97691216E-08   # ggF -> H3 -> ZZ/WW
    37     3.72440237E-08   # VBF/VH -> H3 -> gammagamma
    38     7.57362246E-04   # ggF -> H3 -> gammagamma
    39     4.93564763E-17   # VBF/VH -> H3 -> invisible
   310     1.00367060E-12   # ggF -> H3 -> invisible
# 
# CHI^2 FOR HIGGS COUPLINGS
BLOCK LHCFIT
     1     5.98476978E+00   # Hgammagamma
     2     6.17368777E+00   # Hff
     3     4.71298824E+00   # HVV
# 
# PARAMETERS OF THE EFFECTIVE LAGRANGIAN IN THE HIGGS SECTOR
BLOCK  EFFECTIVE_COUPLINGS
 X  0.00000000E+00
 A1 -0.58508416E-11
 A2 -0.58318260E-11
 A3  0.00000000E+00
 A4 -0.62666860E-03
 A5  0.24191179E+00
 A6 -0.28219752E-01
 B1  0.00000000E+00
 B2  0.00000000E+00
 L1  0.11682181E+00
 L2  0.22536057E+00
 L3  0.76486387E-01
 L4 -0.19481626E+00
 L5 -0.49578991E-03
 L6 -0.56447577E-04
 L7 -0.41295996E-02
 K1  0.45838545E-04
 K2  0.45689567E-04
 K3  0.83452554E-07
 K4 -0.80133932E-13
 K5  0.00000000E+00
 K6  0.19155630E-05
 K7  0.00000000E+00
 K8  0.00000000E+00
 DELMB  0.10429690E+00
 XVEV  0.17962231E+06
# 
# HIGGS + TOP BRANCHING RATIOS IN SLHA FORMAT
# Info about decay package
BLOCK DCINFO   # Program information
     1   NMSSMTools # Decay package
     2   4.6.0      # Version number
#           PDG          Width
DECAY        25     5.60347486E-04   # Lightest neutral Higgs scalar
     4.11775356E-02    2          21        21   # BR(H_1 -> gluon gluon)
     6.88943524E-09    2          11       -11   # BR(H_1 -> e- e+)
     2.94550493E-04    2          13       -13   # BR(H_1 -> muon muon)
     8.31358003E-02    2          15       -15   # BR(H_1 -> tau tau)
     6.64226774E-04    2           3        -3   # BR(H_1 -> s sbar)
     3.46349308E-02    2           4        -4   # BR(H_1 -> c cbar)
     8.37369824E-01    2           5        -5   # BR(H_1 -> b bbar)
     1.20290234E-03    2          24       -24   # BR(H_1 -> W+ W-)
     2.99571093E-07    2          23        23   # BR(H_1 -> Z Z)
     1.35996195E-03    2          22        22   # BR(H_1 -> gamma gamma)
     2.09846091E-06    2          23        22   # BR(H_1 -> Z gamma)
     1.57862528E-04    2          36        36   # BR(H_1 -> A_1 A_1)
DECAY        35     3.05715412E-03   # 2nd neutral Higgs scalar
     5.49899351E-02    2          21        21   # BR(H_2 -> gluon gluon)
     5.44950621E-09    2          11       -11   # BR(H_2 -> e- e+)
     2.32988617E-04    2          13       -13   # BR(H_2 -> muon muon)
     6.58208959E-02    2          15       -15   # BR(H_2 -> tau tau)
     4.96363882E-04    2           3        -3   # BR(H_2 -> s sbar)
     2.93484104E-02    2           4        -4   # BR(H_2 -> c cbar)
     6.29396692E-01    2           5        -5   # BR(H_2 -> b bbar)
     1.94527694E-01    2          24       -24   # BR(H_2 -> W+ W-)
     2.12672492E-02    2          23        23   # BR(H_2 -> Z Z)
     2.32157334E-03    2          22        22   # BR(H_2 -> gamma gamma)
     1.57517805E-03    2          23        22   # BR(H_2 -> Z gamma)
     2.30135929E-05    2          36        36   # BR(H_2 -> A_1 A_1)
     1.55805116E-16    2          23        36   # BR(H_2 -> A_1 Z)
DECAY        45     8.00007117E+00   # 3rd neutral Higgs scalar
     2.12087709E-05    2          21        21   # BR(H_3 -> gluon gluon)
     1.30115627E-08    2          11       -11   # BR(H_3 -> e- e+)
     5.56299741E-04    2          13       -13   # BR(H_3 -> muon muon)
     1.57347027E-01    2          15       -15   # BR(H_3 -> tau tau)
     7.79554909E-04    2           3        -3   # BR(H_3 -> s sbar)
     3.51320248E-06    2           4        -4   # BR(H_3 -> c cbar)
     8.19860132E-01    2           5        -5   # BR(H_3 -> b bbar)
     1.94755581E-02    2           6        -6   # BR(H_3 -> t tbar)
     1.94013333E-05    2          24       -24   # BR(H_3 -> W+ W-)
     9.64886916E-06    2          23        23   # BR(H_3 -> Z Z)
     1.56424737E-07    2          22        22   # BR(H_3 -> gamma gamma)
     5.22681595E-07    2          23        22   # BR(H_3 -> Z gamma)
     2.80766644E-06    2          25        25   # BR(H_3 -> H_1 H_1)
     2.64816949E-05    2          25        35   # BR(H_3 -> H_1 H_2)
     5.86250839E-05    2          35        35   # BR(H_3 -> H_2 H_2)
     1.96757021E-13    2          36        36   # BR(H_3 -> A_1 A_1)
     1.50146720E-07    2          23        36   # BR(H_3 -> A_1 Z)
     3.05118840E-10    2     1000022   1000022   # BR(H_3 -> neu_1 neu_1)
     3.38907390E-08    2     1000022   1000023   # BR(H_3 -> neu_1 neu_2)
     3.88937175E-07    2     1000022   1000025   # BR(H_3 -> neu_1 neu_3)
     6.46751608E-06    2     1000022   1000035   # BR(H_3 -> neu_1 neu_4)
     2.23086809E-06    2     1000022   1000045   # BR(H_3 -> neu_1 neu_5)
     3.83919693E-04    2     1000023   1000023   # BR(H_3 -> neu_2 neu_2)
     1.37527842E-03    2     1000023   1000025   # BR(H_3 -> neu_2 neu_3)
     1.22989855E-06    2     2000011  -2000011   # BR(H_3 -> ~e_R ~ebar_R)
     1.22989855E-06    2     2000013  -2000013   # BR(H_3 -> ~mu_R ~mubarRL)
     6.81200843E-05    2     1000015  -1000015   # BR(H_3 -> ~tau_1 ~taubar_1)
DECAY        36     4.00315368E-10   # Lightest pseudoscalar
     4.23193878E-03    2          21        21   # BR(A_1 -> gluon gluon)
     7.16367310E-09    2          11       -11   # BR(A_1 -> e- e+)
     3.06270805E-04    2          13       -13   # BR(A_1 -> muon muon)
     8.60883629E-02    2          15       -15   # BR(A_1 -> tau tau)
     8.63156890E-04    2           3        -3   # BR(A_1 -> s sbar)
     5.81179695E-04    2           4        -4   # BR(A_1 -> c cbar)
     9.07899142E-01    2           5        -5   # BR(A_1 -> b bbar)
     2.99420562E-05    2          22        22   # BR(A_1 -> gamma gamma)
DECAY        46     8.03039550E+00   # 2nd pseudoscalar
     8.88416568E-05    2          21        21   # BR(A_2 -> gluon gluon)
     1.29628498E-08    2          11       -11   # BR(A_2 -> e- e+)
     5.54217066E-04    2          13       -13   # BR(A_2 -> muon muon)
     1.56758904E-01    2          15       -15   # BR(A_2 -> tau tau)
     7.76757373E-04    2           3        -3   # BR(A_2 -> s sbar)
     1.41230839E-05    2           4        -4   # BR(A_2 -> c cbar)
     8.17269054E-01    2           5        -5   # BR(A_2 -> b bbar)
     1.99546398E-02    2           6        -6   # BR(A_2 -> t tbar)
     1.82232062E-07    2          22        22   # BR(A_2 -> gamma gamma)
     1.13055444E-06    2          23        22   # BR(A_2 -> Z gamma)
     4.22730112E-08    2          36        25   # BR(A_2 -> A_1 H_1)
     1.36053814E-07    2          36        35   # BR(A_2 -> A_1 H_2)
     1.97077996E-06    2          23        25   # BR(A_2 -> Z H_1)
     1.77502333E-05    2          23        35   # BR(A_2 -> Z H_2)
     3.09426860E-10    2     1000022   1000022   # BR(A_2 -> neu_1 neu_1)
     3.95942758E-08    2     1000022   1000023   # BR(A_2 -> neu_1 neu_2)
     4.62029141E-07    2     1000022   1000025   # BR(A_2 -> neu_1 neu_3)
     2.51602090E-06    2     1000022   1000035   # BR(A_2 -> neu_1 neu_4)
     5.97258531E-06    2     1000022   1000045   # BR(A_2 -> neu_1 neu_5)
     5.91034150E-04    2     1000023   1000023   # BR(A_2 -> neu_2 neu_2)
     3.96221353E-03    2     1000023   1000025   # BR(A_2 -> neu_2 neu_3)
DECAY        37     7.95540922E+00   # Charged Higgs
     5.60222449E-04    2         -13        14   # BR(H+ -> muon nu_muon)
     1.58457512E-01    2         -15        16   # BR(H+ -> tau nu_tau)
     3.74114564E-05    2           2        -3   # BR(H+ -> u sbar)
     7.73135686E-04    2           4        -3   # BR(H+ -> c sbar)
     1.30122903E-05    2           2        -5   # BR(H+ -> u bbar)
     1.30123930E-03    2           4        -5   # BR(H+ -> c bbar)
     8.33485554E-01    2           6        -5   # BR(H+ -> t bbar)
     2.00327496E-06    2          24        25   # BR(H+ -> W+ H_1)
     1.80439043E-05    2          24        35   # BR(H+ -> W+ H_2)
     1.52033287E-07    2          24        36   # BR(H+ -> W+ A_1)
     8.58755153E-07    2     1000024   1000022   # BR(H+ -> cha_1 neu_1)
     5.34254737E-03    2     1000024   1000023   # BR(H+ -> cha_1 neu_2)
     8.30656142E-06    2     1000037   1000022   # BR(H+ -> cha_2 neu_1)
DECAY         6     1.38202936E+00   # Top Quark
     1.00000000E+00    2           5        24   # BR(t ->  b    W+)
#         PDG            Width
DECAY        24     2.08500000E+00   # W+ (measured)
     1.16500000E-01    2         -11        12   # BR(W+ -> e+ nu_e)
     1.16500000E-01    2         -13        14   # BR(W+ -> mu+ nu_mu)
     1.12000000E-01    2         -15        16   # BR(W+ -> tau+ nu_tau)
     3.65000000E-01    2           2        -1   # BR(W+ -> u db)
     3.10000000E-01    2           4        -3   # BR(W+ -> c sb)
#         PDG            Width
DECAY        23     2.49520000E+00   # Z (measured)
     2.00000000E-01    2         -12        12   # BR(Z -> invisible)
     3.36500000E-02    2         -11        11   # BR(Z -> e+ e-)
     3.36500000E-02    2         -13        13   # BR(Z -> mu+ mu-)
     3.37000000E-02    2         -15        15   # BR(Z -> tau+ tau-)
     1.11000000E-01    2           2        -2   # BR(Z -> u ub)
     1.58500000E-01    2           1        -1   # BR(Z -> d db)
     1.58500000E-01    2           3        -3   # BR(Z -> s sb)
     1.20000000E-01    2           4        -4   # BR(Z -> c cb)
     1.51000000E-01    2           5        -5   # BR(Z -> b bb)
#         PDG            Width
DECAY   1000024     1.17457446E-02   # chargino1
#                    chargino1 2-body decays
#          BR         NDA      ID1       ID2
     3.45752853E-01    2    -1000015        16   # BR(~chi_1+ -> ~tau_1+ nu_tau)
     1.04483965E-03    2     1000022        24   # BR(~chi_1+ -> ~chi_10  W+)
     6.52951186E-01    2     1000023        24   # BR(~chi_1+ -> ~chi_20  W+)
     1.55333183E-25    2     1000039        24   # BR(~chi_1+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000037     7.94054366E+00   # chargino2
#                    chargino2 2-body decays
#          BR         NDA      ID1       ID2
     7.59964363E-04    2     1000012       -11   # BR(~chi_2+ -> ~nu_eL e+)
     7.59964363E-04    2     1000014       -13   # BR(~chi_2+ -> ~nu_muL mu+)
     1.00251689E-02    2     1000016       -15   # BR(~chi_2+ -> ~nu_tau1 tau+)
     1.82225393E-03    2    -1000011        12   # BR(~chi_2+ -> ~e_L+ nu_e)
     1.82225393E-03    2    -1000013        14   # BR(~chi_2+ -> ~mu_L+ nu_mu)
     3.24077474E-02    2    -1000015        16   # BR(~chi_2+ -> ~tau_1+ nu_tau)
     2.66739172E-03    2    -2000015        16   # BR(~chi_2+ -> ~tau_2+ nu_tau)
     2.94083468E-01    2     1000024        23   # BR(~chi_2+ -> ~chi_1+  Z)
     6.76202495E-05    2     1000022        24   # BR(~chi_2+ -> ~chi_10  W+)
     9.16155997E-02    2     1000023        24   # BR(~chi_2+ -> ~chi_20  W+)
     2.90903539E-01    2     1000025        24   # BR(~chi_2+ -> ~chi_30  W+)
     6.60980796E-02    2     1000024        25   # BR(~chi_2+ -> ~chi_1+  H1)
     2.06966719E-01    2     1000024        35   # BR(~chi_2+ -> ~chi_1+  H2)
     1.86608481E-07    2     1000024        36   # BR(~chi_2+ -> ~chi_1+  A1)
     1.51101062E-27    2     1000039        24   # BR(~chi_2+ -> ~gravitino W+)
#         PDG            Width
DECAY   1000022     3.28020968E-32   # neutralino1
#                    neutralino1 2-body decays
#          BR         NDA      ID1       ID2
     1.22596714E-08    2     1000039        22   # BR(~chi_10 -> ~gravitino gam)
     4.39370467E-09    2     1000039        23   # BR(~chi_10 -> ~gravitino Z)
     9.99999983E-01    2     1000039        36   # BR(~chi_10 -> ~gravitino A1)
#         PDG            Width
DECAY   1000023     1.32795909E-06   # neutralino2
#                    neutralino2 2-body decays
#          BR         NDA      ID1       ID2
     1.94280936E-03    2     1000022        23   # BR(~chi_20 -> ~chi_10   Z )
     2.52785067E-01    2     1000022        25   # BR(~chi_20 -> ~chi_10   H1 )
     7.45272076E-01    2     1000022        35   # BR(~chi_20 -> ~chi_10   H2 )
     4.81293616E-08    2     1000022        36   # BR(~chi_20 -> ~chi_10   A1 )
     4.44164520E-23    2     1000039        22   # BR(~chi_20 -> ~gravitino gam)
     1.18198807E-23    2     1000039        23   # BR(~chi_20 -> ~gravitino Z)
     8.20231370E-28    2     1000039        25   # BR(~chi_20 -> ~gravitino H1)
     2.33100328E-27    2     1000039        35   # BR(~chi_20 -> ~gravitino H2)
     7.07584944E-31    2     1000039        36   # BR(~chi_20 -> ~gravitino A1)
#         PDG            Width
DECAY   1000025     1.25976446E-02   # neutralino3
#                    neutralino3 2-body decays
#          BR         NDA      ID1       ID2
     3.78420021E-05    2     1000022        23   # BR(~chi_30 -> ~chi_10   Z )
     4.54195286E-02    2     1000023        23   # BR(~chi_30 -> ~chi_20   Z )
     2.25029254E-04    2     1000022        25   # BR(~chi_30 -> ~chi_10   H1 )
     7.08044281E-04    2     1000022        35   # BR(~chi_30 -> ~chi_10   H2 )
     1.70745239E-10    2     1000022        36   # BR(~chi_30 -> ~chi_10   A1 )
     1.52885189E-01    2     1000023        25   # BR(~chi_30 -> ~chi_20   H1 )
     4.73026073E-01    2     1000023        35   # BR(~chi_30 -> ~chi_20   H2 )
     8.63220440E-08    2     1000023        36   # BR(~chi_30 -> ~chi_20   A1 )
     4.63621858E-04    2     2000011       -11   # BR(~chi_30 -> ~e_R-     e+)
     4.63621858E-04    2    -2000011        11   # BR(~chi_30 -> ~e_R+     e-)
     4.63621858E-04    2     2000013       -13   # BR(~chi_30 -> ~mu_R-    mu+)
     4.63621858E-04    2    -2000013        13   # BR(~chi_30 -> ~mu_R+    mu-)
     1.62802700E-01    2     1000015       -15   # BR(~chi_30 -> ~tau_1-   tau+)
     1.62802700E-01    2    -1000015        15   # BR(~chi_30 -> ~tau_1+   tau-)
     3.81425038E-26    2     1000039        22   # BR(~chi_30 -> ~gravitino gam)
     1.06713518E-25    2     1000039        23   # BR(~chi_30 -> ~gravitino Z)
     6.43373341E-29    2     1000039        25   # BR(~chi_30 -> ~gravitino H1)
     2.00400130E-28    2     1000039        35   # BR(~chi_30 -> ~gravitino H2)
     2.55381676E-33    2     1000039        36   # BR(~chi_30 -> ~gravitino A1)
#         PDG            Width
DECAY   1000035     7.91192911E+00   # neutralino4
#                    neutralino4 2-body decays
#          BR         NDA      ID1       ID2
     3.93533846E-05    2     1000022        23   # BR(~chi_40 -> ~chi_10   Z )
     8.05764367E-02    2     1000023        23   # BR(~chi_40 -> ~chi_20   Z )
     2.73770033E-01    2     1000025        23   # BR(~chi_40 -> ~chi_30   Z )
     2.84742449E-01    2     1000024       -24   # BR(~chi_40 -> ~chi_1+   W-)
     2.84742449E-01    2    -1000024        24   # BR(~chi_40 -> ~chi_1-   W+)
     7.62200846E-06    2     1000022        25   # BR(~chi_40 -> ~chi_10   H1 )
     2.42454102E-05    2     1000022        35   # BR(~chi_40 -> ~chi_10   H2 )
     3.96647165E-11    2     1000022        36   # BR(~chi_40 -> ~chi_10   A1 )
     4.55905307E-03    2     1000023        25   # BR(~chi_40 -> ~chi_20   H1 )
     1.44232337E-02    2     1000023        35   # BR(~chi_40 -> ~chi_20   H2 )
     3.28040250E-08    2     1000023        36   # BR(~chi_40 -> ~chi_20   A1 )
     3.05915027E-03    2     1000025        25   # BR(~chi_40 -> ~chi_30   H1 )
     9.39226817E-03    2     1000025        35   # BR(~chi_40 -> ~chi_30   H2 )
     7.68064052E-08    2     1000025        36   # BR(~chi_40 -> ~chi_30   A1 )
     1.14222413E-05    2     1000011       -11   # BR(~chi_40 -> ~e_L-     e+)
     1.14222413E-05    2    -1000011        11   # BR(~chi_40 -> ~e_L+     e-)
     6.36178765E-05    2     2000011       -11   # BR(~chi_40 -> ~e_R-     e+)
     6.36178765E-05    2    -2000011        11   # BR(~chi_40 -> ~e_R+     e-)
     1.14222413E-05    2     1000013       -13   # BR(~chi_40 -> ~mu_L-    mu+)
     1.14222413E-05    2    -1000013        13   # BR(~chi_40 -> ~mu_L+    mu-)
     6.36178765E-05    2     2000013       -13   # BR(~chi_40 -> ~mu_R-    mu+)
     6.36178765E-05    2    -2000013        13   # BR(~chi_40 -> ~mu_R+    mu-)
     1.75236876E-02    2     1000015       -15   # BR(~chi_40 -> ~tau_1-   tau+)
     1.75236876E-02    2    -1000015        15   # BR(~chi_40 -> ~tau_1+   tau-)
     4.48613180E-03    2     2000015       -15   # BR(~chi_40 -> ~tau_2-   tau+)
     4.48613180E-03    2    -2000015        15   # BR(~chi_40 -> ~tau_2+   tau-)
     5.56808385E-05    2     1000012       -12   # BR(~chi_40 -> ~nu_eL    nu_eb)
     5.56808385E-05    2    -1000012        12   # BR(~chi_40 -> ~nu_eL*   nu_e )
     5.56808385E-05    2     1000014       -14   # BR(~chi_40 -> ~nu_muL   nu_mub)
     5.56808385E-05    2    -1000014        14   # BR(~chi_40 -> ~nu_muL*  nu_mu )
     6.05365122E-05    2     1000016       -16   # BR(~chi_40 -> ~nu_tau1  nu_taub)
     6.05365122E-05    2    -1000016        16   # BR(~chi_40 -> ~nu_tau1* nu_tau )
     1.10736824E-32    2     1000039        22   # BR(~chi_40 -> ~gravitino gam)
     6.51961913E-28    2     1000039        23   # BR(~chi_40 -> ~gravitino Z)
     1.85797721E-28    2     1000039        25   # BR(~chi_40 -> ~gravitino H1)
     5.91494459E-28    2     1000039        35   # BR(~chi_40 -> ~gravitino H2)
     6.85176296E-34    2     1000039        36   # BR(~chi_40 -> ~gravitino A1)
#         PDG            Width
DECAY   1000045     8.00984533E+00   # neutralino5
#                    neutralino5 2-body decays
#          BR         NDA      ID1       ID2
     3.23492356E-05    2     1000022        23   # BR(~chi_50 -> ~chi_10   Z )
     1.75978182E-02    2     1000023        23   # BR(~chi_50 -> ~chi_20   Z )
     1.43354243E-02    2     1000025        23   # BR(~chi_50 -> ~chi_30   Z )
     2.87251118E-01    2     1000024       -24   # BR(~chi_50 -> ~chi_1+   W-)
     2.87251118E-01    2    -1000024        24   # BR(~chi_50 -> ~chi_1-   W+)
     8.82764775E-06    2     1000022        25   # BR(~chi_50 -> ~chi_10   H1 )
     2.81035911E-05    2     1000022        35   # BR(~chi_50 -> ~chi_10   H2 )
     2.78033799E-11    2     1000022        36   # BR(~chi_50 -> ~chi_10   A1 )
     2.04819333E-02    2     1000023        25   # BR(~chi_50 -> ~chi_20   H1 )
     6.51125660E-02    2     1000023        35   # BR(~chi_50 -> ~chi_20   H2 )
     4.57098595E-08    2     1000023        36   # BR(~chi_50 -> ~chi_20   A1 )
     6.20527710E-02    2     1000025        25   # BR(~chi_50 -> ~chi_30   H1 )
     1.94473864E-01    2     1000025        35   # BR(~chi_50 -> ~chi_30   H2 )
     1.07339683E-07    2     1000025        36   # BR(~chi_50 -> ~chi_30   A1 )
     4.12432361E-04    2     1000011       -11   # BR(~chi_50 -> ~e_L-     e+)
     4.12432361E-04    2    -1000011        11   # BR(~chi_50 -> ~e_L+     e-)
     2.85404486E-04    2     2000011       -11   # BR(~chi_50 -> ~e_R-     e+)
     2.85404486E-04    2    -2000011        11   # BR(~chi_50 -> ~e_R+     e-)
     4.12432361E-04    2     1000013       -13   # BR(~chi_50 -> ~mu_L-    mu+)
     4.12432361E-04    2    -1000013        13   # BR(~chi_50 -> ~mu_L+    mu-)
     2.85404486E-04    2     2000013       -13   # BR(~chi_50 -> ~mu_R-    mu+)
     2.85404486E-04    2    -2000013        13   # BR(~chi_50 -> ~mu_R+    mu-)
     1.65027315E-02    2     1000015       -15   # BR(~chi_50 -> ~tau_1-   tau+)
     1.65027315E-02    2    -1000015        15   # BR(~chi_50 -> ~tau_1+   tau-)
     5.15548306E-03    2     2000015       -15   # BR(~chi_50 -> ~tau_2-   tau+)
     5.15548306E-03    2    -2000015        15   # BR(~chi_50 -> ~tau_2+   tau-)
     8.53608645E-04    2     1000012       -12   # BR(~chi_50 -> ~nu_eL    nu_eb)
     8.53608645E-04    2    -1000012        12   # BR(~chi_50 -> ~nu_eL*   nu_e )
     8.53608645E-04    2     1000014       -14   # BR(~chi_50 -> ~nu_muL   nu_mub)
     8.53608645E-04    2    -1000014        14   # BR(~chi_50 -> ~nu_muL*  nu_mu )
     9.25860385E-04    2     1000016       -16   # BR(~chi_50 -> ~nu_tau1  nu_taub)
     9.25860385E-04    2    -1000016        16   # BR(~chi_50 -> ~nu_tau1* nu_tau )
     2.30814310E-30    2     1000039        22   # BR(~chi_50 -> ~gravitino gam)
     8.35892211E-28    2     1000039        23   # BR(~chi_50 -> ~gravitino Z)
     1.53298069E-28    2     1000039        25   # BR(~chi_50 -> ~gravitino H1)
     4.88119953E-28    2     1000039        35   # BR(~chi_50 -> ~gravitino H2)
     6.69918556E-34    2     1000039        36   # BR(~chi_50 -> ~gravitino A1)
#         PDG            Width
DECAY   1000021     5.25759656E+00   # gluino
#                    gluino 2-body decays
#          BR         NDA      ID1       ID2
     4.40446926E-03    2     2000001        -1   # BR(~g -> ~d_R  db)
     4.40446926E-03    2    -2000001         1   # BR(~g -> ~d_R* d )
     4.40446926E-03    2     2000003        -3   # BR(~g -> ~s_R  sb)
     4.40446926E-03    2    -2000003         3   # BR(~g -> ~s_R* s )
     2.87374350E-02    2     1000005        -5   # BR(~g -> ~b_1  bb)
     2.87374350E-02    2    -1000005         5   # BR(~g -> ~b_1* b )
     7.98137953E-03    2     2000005        -5   # BR(~g -> ~b_2  bb)
     7.98137953E-03    2    -2000005         5   # BR(~g -> ~b_2* b )
     4.38337128E-01    2     1000006        -6   # BR(~g -> ~t_1  tb)
     4.38337128E-01    2    -1000006         6   # BR(~g -> ~t_1* t )
     5.66508933E-26    2     1000039        21   # BR(~g -> ~gravitino g)
     4.40855344E-10    2     1000022        21   # BR(~g -> ~chi_10 g)
     1.27772688E-08    2     1000023        21   # BR(~g -> ~chi_20 g)
     2.62427544E-05    2     1000025        21   # BR(~g -> ~chi_30 g)
     9.31756939E-05    2     1000035        21   # BR(~g -> ~chi_40 g)
     4.52614020E-05    2     1000045        21   # BR(~g -> ~chi_50 g)
#                    gluino 3-body decays
#           BR         NDA      ID1       ID2       ID3
     4.67847863E-11    3     1000022         1        -1   # BR(~g -> ~chi_10 d  db)
     7.72124621E-05    3     1000023         1        -1   # BR(~g -> ~chi_20 d  db)
     1.35643039E-03    3     1000025         1        -1   # BR(~g -> ~chi_30 d  db)
     1.70548979E-07    3     1000035         1        -1   # BR(~g -> ~chi_40 d  db)
     6.50080039E-06    3     1000045         1        -1   # BR(~g -> ~chi_50 d  db)
     8.05747688E-11    3     1000022         2        -2   # BR(~g -> ~chi_10 u  ub)
     2.95430086E-03    3     1000023         2        -2   # BR(~g -> ~chi_20 u  ub)
     1.37334018E-03    3     1000025         2        -2   # BR(~g -> ~chi_30 u  ub)
     2.56108491E-07    3     1000035         2        -2   # BR(~g -> ~chi_40 u  ub)
     6.23615595E-06    3     1000045         2        -2   # BR(~g -> ~chi_50 u  ub)
     4.67847863E-11    3     1000022         3        -3   # BR(~g -> ~chi_10 s  sb)
     7.72124621E-05    3     1000023         3        -3   # BR(~g -> ~chi_20 s  sb)
     1.35643039E-03    3     1000025         3        -3   # BR(~g -> ~chi_30 s  sb)
     1.70548979E-07    3     1000035         3        -3   # BR(~g -> ~chi_40 s  sb)
     6.50080039E-06    3     1000045         3        -3   # BR(~g -> ~chi_50 s  sb)
     8.05747688E-11    3     1000022         4        -4   # BR(~g -> ~chi_10 c  cb)
     2.95430086E-03    3     1000023         4        -4   # BR(~g -> ~chi_20 c  cb)
     1.37334018E-03    3     1000025         4        -4   # BR(~g -> ~chi_30 c  cb)
     2.56108491E-07    3     1000035         4        -4   # BR(~g -> ~chi_40 c  cb)
     6.23615595E-06    3     1000045         4        -4   # BR(~g -> ~chi_50 c  cb)
     1.39316276E-08    3     1000022         6        -6   # BR(~g -> ~chi_10 t  tb)
     1.52468956E-04    3     1000023         6        -6   # BR(~g -> ~chi_20 t  tb)
     2.44968740E-03    3     1000025         6        -6   # BR(~g -> ~chi_30 t  tb)
     9.08587671E-04    3     1000035         6        -6   # BR(~g -> ~chi_40 t  tb)
     1.25465867E-03    3     1000045         6        -6   # BR(~g -> ~chi_50 t  tb)
     2.72972415E-03    3     1000024         1        -2   # BR(~g -> ~chi_1+ d  ub)
     2.72972415E-03    3    -1000024         2        -1   # BR(~g -> ~chi_1- u  db)
     1.18842637E-05    3     1000037         1        -2   # BR(~g -> ~chi_2+ d  ub)
     1.18842637E-05    3    -1000037         2        -1   # BR(~g -> ~chi_2- u  db)
     2.72972415E-03    3     1000024         3        -4   # BR(~g -> ~chi_1+ s  cb)
     2.72972415E-03    3    -1000024         4        -3   # BR(~g -> ~chi_1- c  sb)
     1.18842637E-05    3     1000037         3        -4   # BR(~g -> ~chi_2+ s  cb)
     1.18842637E-05    3    -1000037         4        -3   # BR(~g -> ~chi_2- c  sb)
     2.26102840E-03    3     1000024         5        -6   # BR(~g -> ~chi_1+ b  tb)
     2.26102840E-03    3    -1000024         6        -5   # BR(~g -> ~chi_1- t  bb)
     1.51371267E-04    3     1000037         5        -6   # BR(~g -> ~chi_2+ b  tb)
     1.51371267E-04    3    -1000037         6        -5   # BR(~g -> ~chi_2- t  bb)
#         PDG            Width
DECAY   1000011     3.11752618E+00   # selectron_L
#                    selectron_L 2-body decays
#          BR         NDA      ID1       ID2
     1.85410249E-09    2     1000022        11   # BR(~e_L- -> ~chi_10 e-)
     2.94571715E-01    2     1000023        11   # BR(~e_L- -> ~chi_20 e-)
     2.37740131E-01    2     1000025        11   # BR(~e_L- -> ~chi_30 e-)
     4.67688153E-01    2    -1000024        12   # BR(~e_L- -> ~chi_1- nu_e)
     2.51222108E-27    2     1000039        11   # BR(~e_L- -> ~gravitino e-)
#         PDG            Width
DECAY   2000011     1.52288898E+00   # selectron_R
#                    selectron_R 2-body decays
#          BR         NDA      ID1       ID2
     4.49385347E-08    2     1000022        11   # BR(~e_R- -> ~chi_10 e-)
     9.99999955E-01    2     1000023        11   # BR(~e_R- -> ~chi_20 e-)
     7.33016474E-28    2     1000039        11   # BR(~e_R- -> ~gravitino e-)
#         PDG            Width
DECAY   1000013     3.11752618E+00   # smuon_L
#                    smuon_L 2-body decays
#          BR         NDA      ID1       ID2
     1.85410249E-09    2     1000022        13   # BR(~mu_L- -> ~chi_10 mu-)
     2.94571715E-01    2     1000023        13   # BR(~mu_L- -> ~chi_20 mu-)
     2.37740131E-01    2     1000025        13   # BR(~mu_L- -> ~chi_30 mu-)
     4.67688153E-01    2    -1000024        14   # BR(~mu_L- -> ~chi_1- nu_mu)
     2.51222108E-27    2     1000039        13   # BR(~mu_L- -> ~gravitino mu-)
#         PDG            Width
DECAY   2000013     1.52288898E+00   # smuon_R
#                    smuon_R 2-body decays
#          BR         NDA      ID1       ID2
     4.49385347E-08    2     1000022        13   # BR(~mu_R- -> ~chi_10 mu-)
     9.99999955E-01    2     1000023        13   # BR(~mu_R- -> ~chi_20 mu-)
     7.33016474E-28    2     1000039        13   # BR(~mu_R- -> ~gravitino mu-)
#         PDG            Width
DECAY   1000015     1.24689488E+00   # stau_1
#                    stau1 2-body decays
#          BR         NDA      ID1       ID2
     5.33431956E-08    2     1000022        15   # BR(~tau_1- -> ~chi_10 tau-)
     9.99999947E-01    2     1000023        15   # BR(~tau_1- -> ~chi_20 tau-)
     6.65842101E-28    2     1000039        15   # BR(~tau_1- -> ~gravitino tau-)
#         PDG            Width
DECAY   2000015     3.66948149E+00   # stau_2
#                    stau_2 2-body decays
#          BR         NDA      ID1       ID2
     1.48700721E-09    2     1000022        15   # BR(~tau_2- -> ~chi_10 tau-)
     2.49594652E-01    2     1000023        15   # BR(~tau_2- -> ~chi_20 tau-)
     1.86991358E-01    2     1000025        15   # BR(~tau_2- -> ~chi_30 tau-)
     3.67201998E-01    2    -1000024        16   # BR(~tau_2- -> ~chi_1- nu_tau)
     2.38787082E-02    2     1000015        25   # BR(~tau_2- -> ~tau_1- H1)
     7.49560782E-02    2     1000015        35   # BR(~tau_2- -> ~tau_1- H2)
     9.02478473E-08    2     1000015        36   # BR(~tau_2- -> ~tau_1- A1)
     9.73771136E-02    2     1000015        23   # BR(~tau_2- -> ~tau_1- Z)
     2.03014266E-27    2     1000039        15   # BR(~tau_2- -> ~gravitino tau-)
#         PDG            Width
DECAY   1000012     3.09919508E+00   # snu_eL
#                    snu_eL 2-body decays
#          BR         NDA      ID1       ID2
     5.09733013E-08    2     1000022        12   # BR(~nu_eL -> ~chi_10 nu_e)
     3.02332376E-01    2     1000023        12   # BR(~nu_eL -> ~chi_20 nu_e)
     2.29969143E-01    2     1000025        12   # BR(~nu_eL -> ~chi_30 nu_e)
     4.67698430E-01    2     1000024        11   # BR(~nu_eL -> ~chi_1+ e-)
     2.48937146E-27    2     1000039        12   # BR(~nu_eL -> ~gravitino nu_e)
#         PDG            Width
DECAY   1000014     3.09919508E+00   # snu_muL
#                    snu_muL 2-body decays
#          BR         NDA      ID1       ID2
     5.09733013E-08    2     1000022        14   # BR(~nu_muL -> ~chi_10 nu_mu)
     3.02332376E-01    2     1000023        14   # BR(~nu_muL -> ~chi_20 nu_mu)
     2.29969143E-01    2     1000025        14   # BR(~nu_muL -> ~chi_30 nu_mu)
     4.67698430E-01    2     1000024        13   # BR(~nu_muL -> ~chi_1+ mu-)
     2.48937146E-27    2     1000039        14   # BR(~nu_muL -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000016     3.60700279E+00   # snu_tau1
#                    sbu_tau1 2-body decays
#          BR         NDA      ID1       ID2
     4.32527001E-08    2     1000022        16   # BR(~nu_tau1 -> ~chi_10 nu_tau)
     2.54319884E-01    2     1000023        16   # BR(~nu_tau1 -> ~chi_20 nu_tau)
     1.82668557E-01    2     1000025        16   # BR(~nu_tau1 -> ~chi_30 nu_tau)
     3.72103051E-01    2     1000024        15   # BR(~nu_tau1 -> ~chi_1+ tau-)
     1.90908466E-01    2    -1000015       -24   # BR(~nu_tau1 -> ~tau_1+ W-)
     2.06533452E-27    2     1000039        16   # BR(~nu_tau1 -> ~gravitino nu_mu)
#         PDG            Width
DECAY   1000002     2.39660975E+01   # sup_L
#                    sup_L 2-body decays
#          BR         NDA      ID1       ID2
     3.02120743E-09    2     1000022         2   # BR(~u_L -> ~chi_10 u)
     1.17423579E-02    2     1000023         2   # BR(~u_L -> ~chi_20 u)
     2.84364018E-01    2     1000025         2   # BR(~u_L -> ~chi_30 u)
     1.01287413E-04    2     1000035         2   # BR(~u_L -> ~chi_40 u)
     2.35277847E-03    2     1000045         2   # BR(~u_L -> ~chi_50 u)
     5.70616254E-01    2     1000024         1   # BR(~u_L -> ~chi_1+ d)
     3.22446103E-03    2     1000037         1   # BR(~u_L -> ~chi_2+ d)
     1.27598840E-01    2     1000021         2   # BR(~u_L -> ~g      u)
     1.77272379E-26    2     1000039         2   # BR(~u_L -> ~gravitino u)
#         PDG            Width
DECAY   2000002     4.36307876E+00   # sup_R
#                    sup_R 2-body decays
#          BR         NDA      ID1       ID2
     2.13792433E-08    2     1000022         2   # BR(~u_R -> ~chi_10 u)
     9.99101117E-01    2     1000023         2   # BR(~u_R -> ~chi_20 u)
     6.25732586E-05    2     1000025         2   # BR(~u_R -> ~chi_30 u)
     1.46515492E-04    2     1000035         2   # BR(~u_R -> ~chi_40 u)
     6.48923149E-04    2     1000045         2   # BR(~u_R -> ~chi_50 u)
     4.08493398E-05    2     1000021         2   # BR(~u_R -> ~g      u)
     6.84445189E-26    2     1000039         2   # BR(~u_R -> ~gravitino u)
#         PDG            Width
DECAY   1000001     2.39596331E+01   # sdown_L
#                    sdown_L 2-body decays
#          BR         NDA      ID1       ID2
     7.60032011E-09    2     1000022         1   # BR(~d_L -> ~chi_10 d)
     1.26834724E-02    2     1000023         1   # BR(~d_L -> ~chi_20 d)
     2.82796925E-01    2     1000025         1   # BR(~d_L -> ~chi_30 d)
     1.67028381E-04    2     1000035         1   # BR(~d_L -> ~chi_40 d)
     2.97637998E-03    2     1000045         1   # BR(~d_L -> ~chi_50 d)
     5.63736537E-01    2    -1000024         2   # BR(~d_L -> ~chi_1- u)
     7.91244506E-03    2    -1000037         2   # BR(~d_L -> ~chi_2- u)
     1.29727204E-01    2     1000021         1   # BR(~d_L -> ~g      d)
     1.77853674E-26    2     1000039         1   # BR(~d_L -> ~gravitino d)
#         PDG            Width
DECAY   2000001     1.07424546E+00   # sdown_R
#                    sdown_R 2-body decays
#          BR         NDA      ID1       ID2
     2.14317983E-08    2     1000022         1   # BR(~d_R -> ~chi_10 d)
     9.99170428E-01    2     1000023         1   # BR(~d_R -> ~chi_20 d)
     6.20901562E-05    2     1000025         1   # BR(~d_R -> ~chi_30 d)
     1.41434088E-04    2     1000035         1   # BR(~d_R -> ~chi_40 d)
     6.26026449E-04    2     1000045         1   # BR(~d_R -> ~chi_50 d)
     2.54816858E-25    2     1000039         1   # BR(~d_R -> ~gravitino d)
#         PDG            Width
DECAY   1000004     2.39660975E+01   # scharm_L
#                    scharm_L 2-body decays
#          BR         NDA      ID1       ID2
     3.02120743E-09    2     1000022         4   # BR(~c_L -> ~chi_10 c)
     1.17423579E-02    2     1000023         4   # BR(~c_L -> ~chi_20 c)
     2.84364018E-01    2     1000025         4   # BR(~c_L -> ~chi_30 c)
     1.01287413E-04    2     1000035         4   # BR(~c_L -> ~chi_40 c)
     2.35277847E-03    2     1000045         4   # BR(~c_L -> ~chi_50 c)
     5.70616254E-01    2     1000024         3   # BR(~c_L -> ~chi_1+ s)
     3.22446103E-03    2     1000037         3   # BR(~c_L -> ~chi_2+ s)
     1.27598840E-01    2     1000021         4   # BR(~c_L -> ~g      c)
     1.77272379E-26    2     1000039         4   # BR(~c_L -> ~gravitino c)
#         PDG            Width
DECAY   2000004     4.36307876E+00   # scharm_R
#                    scharm_R 2-body decays
#          BR         NDA      ID1       ID2
     2.13792433E-08    2     1000022         4   # BR(~c_R -> ~chi_10 c)
     9.99101117E-01    2     1000023         4   # BR(~c_R -> ~chi_20 c)
     6.25732586E-05    2     1000025         4   # BR(~c_R -> ~chi_30 c)
     1.46515492E-04    2     1000035         4   # BR(~c_R -> ~chi_40 c)
     6.48923149E-04    2     1000045         4   # BR(~c_R -> ~chi_50 c)
     4.08493398E-05    2     1000021         4   # BR(~c_R -> ~g      c)
     6.84445189E-26    2     1000039         4   # BR(~c_R -> ~gravitino c)
#         PDG            Width
DECAY   1000003     2.39596331E+01   # sstrange_L
#                    sstrange_L 2-body decays
#          BR         NDA      ID1       ID2
     7.60032011E-09    2     1000022         3   # BR(~s_L -> ~chi_10 s)
     1.26834724E-02    2     1000023         3   # BR(~s_L -> ~chi_20 s)
     2.82796925E-01    2     1000025         3   # BR(~s_L -> ~chi_30 s)
     1.67028381E-04    2     1000035         3   # BR(~s_L -> ~chi_40 s)
     2.97637998E-03    2     1000045         3   # BR(~s_L -> ~chi_50 s)
     5.63736537E-01    2    -1000024         4   # BR(~s_L -> ~chi_1- c)
     7.91244506E-03    2    -1000037         4   # BR(~s_L -> ~chi_2- c)
     1.29727204E-01    2     1000021         3   # BR(~s_L -> ~g      s)
     1.77853674E-26    2     1000039         3   # BR(~s_L -> ~gravitino s)
#         PDG            Width
DECAY   2000003     1.07424546E+00   # sstrange_R
#                    sstrange_R 2-body decays
#          BR         NDA      ID1       ID2
     2.14317983E-08    2     1000022         3   # BR(~s_R -> ~chi_10 s)
     9.99170428E-01    2     1000023         3   # BR(~s_R -> ~chi_20 s)
     6.20901562E-05    2     1000025         3   # BR(~s_R -> ~chi_30 s)
     1.41434088E-04    2     1000035         3   # BR(~s_R -> ~chi_40 s)
     6.26026449E-04    2     1000045         3   # BR(~s_R -> ~chi_50 s)
     2.54816858E-25    2     1000039         3   # BR(~s_R -> ~gravitino s)
#         PDG            Width
DECAY   1000006     1.14520610E+01   # stop1
#                    stop1 2-body decays
#          BR         NDA      ID1       ID2
     1.86121602E-06    2     1000022         6   # BR(~t_1 -> ~chi_10 t )
     2.81855226E-01    2     1000023         6   # BR(~t_1 -> ~chi_20 t )
     2.76564959E-02    2     1000025         6   # BR(~t_1 -> ~chi_30 t )
     1.79141873E-01    2     1000035         6   # BR(~t_1 -> ~chi_40 t )
     1.28844732E-01    2     1000045         6   # BR(~t_1 -> ~chi_50 t )
     5.78681455E-02    2     1000024         5   # BR(~t_1 -> ~chi_1+ b )
     3.24631667E-01    2     1000037         5   # BR(~t_1 -> ~chi_2+ b )
     7.66689256E-27    2     1000039         6   # BR(~t_1 -> ~gravitino t)
#         PDG            Width
DECAY   2000006     3.41635541E+01   # stop2
#                    stop2 2-body decays
#          BR         NDA      ID1       ID2
     7.24576236E-07    2     1000022         6   # BR(~t_2 -> ~chi_10 t )
     9.40754636E-03    2     1000023         6   # BR(~t_2 -> ~chi_20 t )
     1.57930727E-01    2     1000025         6   # BR(~t_2 -> ~chi_30 t )
     1.46392708E-01    2     1000035         6   # BR(~t_2 -> ~chi_40 t )
     1.69527355E-01    2     1000045         6   # BR(~t_2 -> ~chi_50 t )
     3.23349759E-01    2     1000024         5   # BR(~t_2 -> ~chi_1+ b )
     4.46519669E-02    2     1000037         5   # BR(~t_2 -> ~chi_2+ b )
     1.88806777E-02    2     1000006        25   # BR(~t_2 -> ~t_1    H1 )
     5.95524748E-02    2     1000006        35   # BR(~t_2 -> ~t_1    H2 )
     7.09790711E-10    2     1000006        36   # BR(~t_2 -> ~t_1    A1 )
     5.44089856E-02    2     1000006        23   # BR(~t_2 -> ~t_1    Z )
     7.73601727E-27    2     1000039         6   # BR(~t_2 -> ~gravitino t)
#                    stop2 3-body decays
#           BR         NDA      ID1       ID2       ID3
     6.98114214E-10    3     1000022         5        24   # BR(~t_2 -> ~chi_10  b  W+)
     9.95530373E-04    3     1000023         5        24   # BR(~t_2 -> ~chi_20  b  W+)
     1.39651408E-02    3     1000025         5        24   # BR(~t_2 -> ~chi_30  b  W+)
     4.60750363E-04    3     1000035         5        24   # BR(~t_2 -> ~chi_40  b  W+)
     4.67224329E-04    3     1000045         5        24   # BR(~t_2 -> ~chi_50  b  W+)
     7.34689296E-16    3     1000022         5        37   # BR(~t_2 -> ~chi_10  b  H+)
     1.28335978E-09    3     1000023         5        37   # BR(~t_2 -> ~chi_20  b  H+)
     1.84862252E-06    3     1000005        -1         2   # BR(~t_2 -> ~b_1     db u)
     4.37218230E-10    3     2000005        -1         2   # BR(~t_2 -> ~b_2     db u)
     1.84862252E-06    3     1000005        -3         4   # BR(~t_2 -> ~b_1     sb c)
     4.37218230E-10    3     2000005        -3         4   # BR(~t_2 -> ~b_2     sb c)
     6.12809244E-07    3     1000005       -15        16   # BR(~t_2 -> ~b_1     tau+ nu_tau)
     1.10496193E-10    3     2000005       -15        16   # BR(~t_2 -> ~b_2     tau+ nu_tau)
     6.16207505E-07    3     1000005       -11        12   # BR(~t_2 -> ~b_1     e+   nu_e)
     1.45739410E-10    3     2000005       -11        12   # BR(~t_2 -> ~b_2     e+   nu_e)
     6.16207505E-07    3     1000005       -13        14   # BR(~t_2 -> ~b_1     mu+  nu_mu)
     1.45739410E-10    3     2000005       -13        14   # BR(~t_2 -> ~b_2     mu+  nu_mu)
     1.60107488E-06    3     1000006         6        -6   # BR(~t_2 -> ~t_1     t    tb)
     1.60107488E-06    3    -1000006         6         6   # BR(~t_2 -> ~t_1*    t    t )
     1.74627824E-07    3     1000006         5        -5   # BR(~t_2 -> ~t_1     b    bb)
     3.85528483E-08    3     1000006        15       -15   # BR(~t_2 -> ~t_1     tau+ tau-)
#         PDG            Width
DECAY   1000005     6.70426909E+00   # sbottom1
#                    sbottom1 2-body decays
#          BR         NDA      ID1       ID2
     1.14909995E-08    2     1000022         5   # BR(~b_1 -> ~chi_10 b )
     1.47841167E-01    2     1000023         5   # BR(~b_1 -> ~chi_20 b )
     1.57019248E-01    2     1000025         5   # BR(~b_1 -> ~chi_30 b )
     6.31274699E-02    2     1000035         5   # BR(~b_1 -> ~chi_40 b )
     4.93512865E-02    2     1000045         5   # BR(~b_1 -> ~chi_50 b )
     3.06183127E-01    2    -1000024         6   # BR(~b_1 -> ~chi_1- t )
     2.34049143E-01    2    -1000037         6   # BR(~b_1 -> ~chi_2- t )
     4.24285474E-02    2     1000006       -24   # BR(~b_1 -> ~t_1    W-)
     3.55206561E-26    2     1000039         5   # BR(~b_1 -> ~gravitino b)
#         PDG            Width
DECAY   2000005     2.74643762E+01   # sbottom2
#                    sbottom2 2-body decays
#          BR         NDA      ID1       ID2
     4.49483243E-09    2     1000022         5   # BR(~b_2 -> ~chi_10 b )
     1.18398092E-02    2     1000023         5   # BR(~b_2 -> ~chi_20 b )
     1.72690688E-01    2     1000025         5   # BR(~b_2 -> ~chi_30 b )
     1.89443473E-02    2     1000035         5   # BR(~b_2 -> ~chi_40 b )
     2.32520046E-02    2     1000045         5   # BR(~b_2 -> ~chi_50 b )
     3.37162682E-01    2    -1000024         6   # BR(~b_2 -> ~chi_1- t )
     3.59814620E-01    2    -1000037         6   # BR(~b_2 -> ~chi_2- t )
     1.83500312E-09    2     1000005        36   # BR(~b_2 -> ~b_1    A1 )
     7.58076306E-02    2     1000006       -24   # BR(~b_2 -> ~t_1    W-)
     9.72899299E-27    2     1000039         5   # BR(~b_2 -> ~gravitino b)
#         PDG            Width
DECAY   1000039     0.00000000E+00   # gravitino

